Realizing a Fake Projective Plane as a Degree 25 Surface in $\mathbb P^5$

Fake projective planes are smooth complex surfaces of general type with Betti numbers equal to that of the usual projective plane. Recent explicit constructions of fake projective planes embed them via their bicanonical embedding in $\mathbb P^9$. In this paper, we study Keum's fake projective plane $(a=7, p=2, \{7\}, D_3 2_7)$ and use the equations of \cite{Borisov} to construct an embedding of fake projective plane in $\mathbb P^5$. We also simplify the 84 cubic equations defining the fake projective plane in $\mathbb P^9$.

==> Computing_Map_to_P5/Map_to_P5.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Map of Keum's FPP to P5 Q*)


(* ::Subsection:: *)
(*In this notebook, we will present the code to map Keum's FPP to P5 via |5H|*)


(* ::Input:: *)
(*(*To simplify file I/O, we will use relative file paths. You should set the below working directory to the file folder this notebook is in, along with the relevant supporting files.*)*)
(*SetDirectory[""]*)
(*FileNames[]*)


(* ::Input:: *)
(*(*Loading equations for Keum's FPP from Borisov21*)*)
(*Qs={Q0,Q1,Q2,Q3,Q4,Q5,Q6,Q7,Q8,Q9};*)
(**)
(*fname="Dependencies\\BeautifiedFPPwithrrn.txt";*)
(*OpenRead[fname];*)
(*EqsFPPKeum=Read[fname]/.rr->Sqrt[-7];*)
(*Close[fname];*)


(* ::Input:: *)
(*(*Based on the holomorphic Lefschetz fixed point formula we have three sections in H^0(FPP,4H) of weight 3, 5, and 6, which we will call R3, R5, R6 respectively.*)
(*Now let S3 = R3^3 \in H^0(FPP, 12H). Then it has degree 2 (mod 7) and hence is formed by quadratic expressions in the P_i. Our goal is to compute this*)
(**)*)
(*(*We know that S3 passes through the two C7 fixed points defined below. Let's also compute the Jacobian of the FPP*)*)
(*p1=Table[Qs[[i]]->KroneckerDelta[i-8],{i,1,10}];*)
(*p2=Table[Qs[[i]]->KroneckerDelta[i-9],{i,1,10}];*)
(*p3=Table[Qs[[i]]->KroneckerDelta[i-10],{i,1,10}];*)
(**)
(*JacobianFPP=Factor[Table[D[EqsFPPKeum[[i]],Qs[[k]]],{i,1,Length[EqsFPPKeum]},{k,1,Length[Qs]}]];*)


(* ::Input:: *)
(*(*Now let's get the basis for the tangent space at p1. There will be 3 since we are working over the cone. Let's express the tangent space in u-v coordinates*)*)
(*TanSpacep1=RowReduce[NullSpace[JacobianFPP/.p1]]*)
(*(*Tells us that P7=1, P5=u, P6=v*)*)
(*(*We will compute the order 2 space for p1*)*)


(* ::Input:: *)
(*(*First, we will compute some local equations to speed up the process. We only care about local behavior so we can take a subset of the polynomials that define the point*)*)
(*rk=0;*)
(*EqListp1={};*)
(*rows={};*)
(*Do[*)
(*newRow=JacobianFPP[[i]]/.p1;*)
(*If[MatrixRank[Append[rows,newRow]]>rk,AppendTo[EqListp1,EqsFPPKeum[[i]]]; rk++;AppendTo[rows,newRow]];*)
(*,{i,Length[EqsFPPKeum]}];*)
(**)
(*(*Now, let's compute the order 1 tangent space*)*)
(*ListCoeffs=Table[ToExpression[StringJoin["a",ToString[i]]],{i,1,1000}];*)
(*count=1;*)
(*ParamTanSpaceOrd1={};*)
(**)
(*Do[*)
(*AppendTo[ParamTanSpaceOrd1, Which[i==8, Q7->1,i==6, Q5->u,i==7,Q6->v,True,	Qs[[i]]->ListCoeffs[[count++]]u+ListCoeffs[[count++]]v]];*)
(*,{i,Length[Qs]}];*)
(*tbz={};*)
(*Do[*)
(*Do[*)
(*AppendTo[tbz,SeriesCoefficient[EqListp1/.ParamTanSpaceOrd1,{u,0,i},{v,0,j}]];*)
(*,{j,0,1-i}];*)
(*,{i,0,1}];*)
(*FirstOrderCoeffs=FullSimplify[Solve[Table[tbz[[i]]==0,{i,1,Length[tbz]}]]]*)
(*Ord1Eqsp1=Simplify[ParamTanSpaceOrd1/.FirstOrderCoeffs[[1]]]*)
(**)
(*(*Now let's compute the order 2 tangent space*)*)
(*ParamTanSpaceOrd2={};*)
(*Do[*)
(*AppendTo[ParamTanSpaceOrd2, Which[i==8, Q7->1,i==6, Q5->u,i==7,Q6->v,True,	Qs[[i]]->(Qs[[i]]/.Ord1Eqsp1[[i]])+ListCoeffs[[count++]]u^2+ListCoeffs[[count++]] u v + ListCoeffs[[count++]]v^2]];*)
(*,{i,Length[Qs]}];*)
(**)
(*tbz={};*)
(*Do[*)
(*Do[*)
(*AppendTo[tbz,SeriesCoefficient[EqListp1/.ParamTanSpaceOrd2,{u,0,i},{v,0,j}]];*)
(*,{j,0,2-i}];*)
(*,{i,0,2}];*)
(*SecondOrderCoeffs=FullSimplify[Solve[Table[tbz[[i]]==0,{i,1,Length[tbz]}]]]*)
(*Ord2Eqsp1=Simplify[ParamTanSpaceOrd2/.SecondOrderCoeffs[[1]]]*)


(* ::Subsection:: *)
(*Now we compute the order 2 neighborhood for p2*)


(* ::Input:: *)
(**)
(*(*First, we will compute some local FPPs to speed up the process. We only care about local behavior so we can take a subset of the polynomials that define the point*)*)
(*rk=0;*)
(*EqListp2={};*)
(*rows={};*)
(*Do[*)
(*newRow=JacobianFPP[[i]]/.p2;*)
(*If[MatrixRank[Append[rows,newRow]]>rk,AppendTo[EqListp2,EqsFPPKeum[[i]]]; rk++;AppendTo[rows,newRow]];*)
(*,{i,Length[EqsFPPKeum]}];*)
(**)
(*(*Now, let's compute the order 1 tangent space*)*)
(*ListCoeffs=Table[ToExpression[StringJoin["a",ToString[i]]],{i,1,1000}];*)
(*count=1;*)
(*ParamTanSpaceOrd1={};*)
(*Do[*)
(*AppendTo[ParamTanSpaceOrd1, Which[i==9, Q8->1,i==7, Q6->v,i==5,Q4->u,True,	Qs[[i]]->ListCoeffs[[count++]]u+ListCoeffs[[count++]]v]];*)
(*,{i,Length[Qs]}];*)
(**)
(*tbz={};*)
(*Do[*)
(*Do[*)
(*AppendTo[tbz,SeriesCoefficient[EqListp2/.ParamTanSpaceOrd1,{u,0,i},{v,0,j}]];*)
(*,{j,0,1-i}];*)
(*,{i,0,1}];*)
(*FirstOrderCoeffs=FullSimplify[Solve[Table[tbz[[i]]==0,{i,1,Length[tbz]}]]]*)
(*Ord1Eqsp2=Simplify[ParamTanSpaceOrd1/.FirstOrderCoeffs[[1]]]*)
(**)
(**)
(*(*Now let's compute the order 2 tangent space*)*)
(*ParamTanSpaceOrd2={};*)
(*Do[*)
(*AppendTo[ParamTanSpaceOrd2, Which[i==9, Q8->1,i==7, Q6->v,i==5,Q4->u,True,	Qs[[i]]->(Qs[[i]]/.Ord1Eqsp2[[i]])+ListCoeffs[[count++]]u^2+ListCoeffs[[count++]] u v + ListCoeffs[[count++]]v^2]];*)
(*,{i,Length[Qs]}];*)
(*tbz={};*)
(*Do[*)
(*Do[*)
(*AppendTo[tbz,SeriesCoefficient[EqListp2/.ParamTanSpaceOrd2,{u,0,i},{v,0,j}]];*)
(*,{j,0,2-i}];*)
(*,{i,0,2}];*)
(*SecondOrderCoeffs=FullSimplify[Solve[Table[tbz[[i]]==0,{i,1,Length[tbz]}]]]*)
(*Ord2Eqsp2=Simplify[ParamTanSpaceOrd2/.SecondOrderCoeffs[[1]]]*)


(* ::Subsection:: *)
(*We can now generate S3*)
(**)


(* ::Input:: *)
(*Mod7Weights={0,-1,-4,-2,-3 ,-5,-6,-3,-5,-6}; (*C_7 weights on the variables, as in the paper*)*)
(*deg=2;*)
(*Powers={d1,d2,d3,d4,d5,d6,d7,d8,d9,d10};*)
(*AllPowers=*)
(*Solve[Join[Table[Powers[[k]]>=0,{k,1,10}],{Sum[Powers[[k]],{k,1,10}]==deg}],Integers];*)
(**)
(*mod7=2;*)
(*CorrectPowers={};*)
(*Do[*)
(*If[Mod[Sum[Mod7Weights[[k]] Powers[[k]],{k,1,10}]/.AllPowers[[k]],7]==mod7,*)
(*AppendTo[CorrectPowers,AllPowers[[k]]];*)
(*];*)
(*,{k,1,Length[AllPowers]}];*)
(*(*Generates list of suitable monomials*)*)
(*Monomials=Table[Product[Qs[[n]]^(Powers[[n]]/.CorrectPowers[[k]]),{n,1,10}],{k,1,Length[CorrectPowers]}];*)
(**)
(*ListCoeffs=Table[ToExpression[StringJoin["b",ToString[i]]],{i,1,Length[Monomials]}];*)
(**)
(*S3=Sum[ListCoeffs[[i]] Monomials[[i]],{i,1,Length[Monomials]}];*)
(**)
(*tbz={};*)
(*Do[*)
(*Do[*)
(*AppendTo[tbz,SeriesCoefficient[S3/.Ord2Eqsp1,{u,0,i},{v,0,j}]];*)
(*AppendTo[tbz,SeriesCoefficient[S3/.Ord2Eqsp2,{u,0,i},{v,0,j}]];*)
(*,{j,0,2-i}];*)
(*,{i,0,2}];*)
(*CoeffsS3=FullSimplify[Solve[Table[tbz[[i]]==0,{i,1,Length[tbz]}]]]*)
(*S3=Together[S3/.CoeffsS3]*)
(**)
(*bsS3=Intersection[Variables[S3], ListCoeffs];*)


(* ::Subsection:: *)
(* We will now compute random points on the FPP*)


(* ::Input:: *)
(*(*Qpoints=Table[NSolve[Join[{Q0==RandomInteger[100]+1,Q1==RandomInteger[100]+1,Q2==RandomInteger[100]+1},Table[0==EqsFPPKeum[[i]],{i,Length[EqsFPPKeum]}]],1000][[1]],{j,100}];*)*)
(*(*To save time, we will use the pre-computed points in "FPPPoints.txt". If you wish, you may recompute points using the code above.*)*)
(*fname="Dependencies\\FPPPoints.txt"; OpenRead[fname]; Qpoints=Read[fname];Close[fname];*)


(* ::Subsection:: *)
(*Using the order 3 automorphism on the surface, we will use S3 to obtain S5 and S6 (quadratics in degree 6). Then, we will get D3=S3 S5 S6 (a sextic in degree 0). We will use the points we just generated to generate a list of values, in the coefficients, of S3 S5 S6 - D3 = 0.*)


(* ::Input:: *)
(*Order3Aut={Q1->Q2, Q2->Q3,Q3->Q1,Q4->Q5,Q5->Q6,Q6->Q4,Q7->Q8,Q8->Q9,Q9->Q7}; (*Order 3 automorphism*)*)
(*S5=Simplify[S3 /. Order3Aut];*)
(*S6=Simplify[S5/.Order3Aut];*)
(**)
(*(*Since D3 is of degree 0 and is C_7 invariant, we have by degree and invariant conditions the following form for D3*)*)
(*es={e1,e2,e3};*)
(*D3=(e1 Q0^2+e2(Q1 Q6+Q2 Q4+Q3 Q5)+e3(Q1 Q9+Q2 Q7+Q3 Q8))^3;*)
(*eAndbs=Join[es,bsS3];*)
(**)


(* ::Input:: *)
(*(*tries to compute the matrix with the ceofficients e_i and b_i as the independent variables*)*)


(* ::Input:: *)
(*Monomialseb=MonomialList[(S3 S5 S6 - D3),eAndbs][[1]]/(MonomialList[(S3 S5 S6 - D3),eAndbs][[1]]/.Table[eAndbs[[i]]->1,{i,1,Length[eAndbs]}]);*)
(**)
(*ListCoeffsAndPs=N[MonomialList[(S3 S5 S6 - D3),eAndbs][[1]]/Monomialseb,1000];*)
(**)
(**)
(*ListCoeffsAndPsValues=Table[ListCoeffsAndPs/.Qpoints[[i]],{i,1,Length[Qpoints]}];*)
(*MatrixRank[ListCoeffsAndPsValues]*)
(**)


(* ::Input:: *)
(*ListCoeffsAndPsReducedValues=Block[{$MaxExtraPrecision=1000},RootApproximant[Chop[RowReduce[ListCoeffsAndPsValues],10^(-900)]]];*)


(* ::Input:: *)
(**)
(*(*We will export this to magma to reduce mod 37 and take linear cuts to find a solution*)*)
(*(*Since we need to take it mod p, want to make the coefficients integers*)*)
(**)
(*DenominatorOfAll=Apply[LCM,Join[Table[Apply[LCM,Denominator[ListCoeffsAndPsReducedValues[[i]]]],{i,1,Length[ListCoeffsAndPsReducedValues]}]]];*)
(*ListCoeffsAndPsReducedValues=Cancel[ListCoeffsAndPsReducedValues*DenominatorOfAll];*)
(**)
(*ToRR[x_]:=Ret=Rationalize[Chop[N[Re[x],1900],10^(-1800)]]+rr Rationalize[Chop[N[Im[x]/Sqrt[7],1900],10^(-1800)]];*)
(*ListCoeffsAndPsReducedValuesrr=Table[ToRR[ListCoeffsAndPsReducedValues[[i]]],{i,1,Length[ListCoeffsAndPsReducedValues]}];*)
(**)
(*tbzrr=Cases[ListCoeffsAndPsReducedValuesrr . Monomialseb,Except@0];*)


(* ::Input:: *)
(*fname=OpenWrite["Coeffs Vanishing.txt"];*)
(*Write[fname, tbzrr];*)
(*Close[fname];*)


(* ::Subsection:: *)
(*Our magma calculations find one of the solutions mod 37. Here we will attempt to lift it back up.*)


(* ::Input:: *)
(*varseb={b1,b2,b3,b4,b5,b8,e1,e2,e3};*)
(*(*We will make the further assumption that e1==1. So we will eventually find D3 up to scaling*)*)
(*Point1mod37=Solve[Table[varseb[[i]]=={19,1,34,7,9,0,1,16,17}[[i]],{i,Length[varseb]}]][[1]]*)
(*Mod[tbzrr/.rr->17/.Point1mod37,37]*)


(* ::Input:: *)
(*(*Let's also make a record of the two other points mod 37*)*)
(*Point2mod37=Solve[Table[varseb[[i]]=={13,26,33,34,12,0,1,16,17}[[i]],{i,Length[varseb]}]][[1]]*)
(*Point3mod37=Solve[Table[varseb[[i]]=={5,10,7,33,16,0,1,16,17}[[i]],{i,Length[varseb]}]][[1]]*)
(*Mod[tbzrr/.rr->17/.Point2mod37,37]*)
(*Mod[tbzrr/.rr->17/.Point3mod37,37]*)


(* ::Subsection:: *)
(*We will now try to lift the solutions to the p-adics, and then to the complex numbers*)
(* *)


(* ::Input:: *)
(*NewPt={v1,v2,v3,v4,v5,v6,v7,v8,v9};*)
(*Pt=varseb/.Point3mod37*)
(*rvalue=17;*)
(**)
(*maxdep=200;*)
(**)
(*For[dep=1,dep<=maxdep,dep++,*)
(*If[Mod[dep,20]==0,Print[dep," "];];*)
(**)
(*(* computing the square root of (-7) *)*)
(*For[i=0,i<=36,i++,*)
(*If[Mod[(rvalue+37^dep i)^2+7,37^(dep+1)]==0,*)
(*rvalue+=37^dep i;*)
(*Break;]  (*Found the new rvalue, and stop the loop*)*)
(*];*)
(**)
(*(* trying on new point *)*)
(*Ptplus=Table[varseb[[i]]->(Pt[[i]]+37^dep  NewPt[[i]]),{i,1,Length[NewPt]}];*)
(*Eqs={0==v7}; (* we want to normalize e1=1 in the solution *)*)
(**)
(*For[i=1,i<=Length[tbzrr],i++,*)
(*AppendTo[Eqs,0==Simplify[((tbzrr[[i]]/.rr->rvalue)/.Ptplus)/37^dep]] (*Problem is here*)*)
(*];*)
(**)
(*sols=Solve[Eqs,Modulus->37];*)
(*Pt=(varseb/.Ptplus)/.sols[[1]]*)
(*];*)
(*Mod[(tbzrr/.rr->rvalue)/.Table[varseb[[i]]->Pt[[i]],{i,1,Length[Pt]}],37^(dep)]*)
(*IntegerExponent[(tbzrr/.rr->rvalue)/.Table[varseb[[i]]->Pt[[i]],{i,1,Length[Pt]}], 37]*)


(* ::Input:: *)
(**)
(*(* we will now try to translate from approximate p-adic to complex *)*)
(*smallsols={};*)
(*rootscx={};*)
(*For[i=1,i<=Length[Pt],i++,*)
(*FourNumbers={Pt[[i]],1, Mod[rvalue ,37^(dep-1)], 37^(dep-1)};*)
(*vec1={f1,f2,f3,f4}/.Solve[{f1==1,f3==0,f4==0,{f1,f2,f3,f4} . FourNumbers==0}][[1]];*)
(*vec2={f1,f2,f3,f4}/.Solve[{f1==0,f3==1,f4==0,{f1,f2,f3,f4} . FourNumbers==0}][[1]];*)
(*vec3={f1,f2,f3,f4}/.Solve[{f1==0,f3==0,f4==1,{f1,f2,f3,f4} . FourNumbers==0}][[1]];*)
(*AppendTo[smallsols,LatticeReduce[{vec1,vec2,vec3}][[1]]]; (* finding a small linear combination *)*)
(*AppendTo[rootscx,-(smallsols[[i]][[2]]+Sqrt[-7] smallsols[[i]][[3]])/(smallsols[[i]][[1]])];*)
(*];*)


(* ::Input:: *)
(*rootscx*)
(*relations=tbzrr/.rr->Sqrt[-7];*)
(*FullSimplify[relations/.Table[varseb[[i]]->rootscx[[i]],{i,1,Length[varseb]}]] *)


(* ::Input:: *)
(*(*The second point Point3mod37 worked! *)*)


(* ::Subsection:: *)
(*Let's plug in the solutions to S3, S5, S6, D3.*)
(**)


(* ::Input:: *)
(*NewS3=FullSimplify[S3/.Table[varseb[[i]]->rootscx[[i]],{i,1,Length[varseb]}]][[1]] *)
(*NewS5=FullSimplify[S5/.Table[varseb[[i]]->rootscx[[i]],{i,1,Length[varseb]}]][[1]];*)
(*NewS6=FullSimplify[S6/.Table[varseb[[i]]->rootscx[[i]],{i,1,Length[varseb]}]][[1]];*)
(*NewD3=FullSimplify[D3/.Table[varseb[[i]]->rootscx[[i]],{i,1,Length[varseb]}]]*)
(*NewD =FullSimplify[( e1 Q0^2+e2(Q1 Q6+Q2 Q4+Q3 Q5)+e3(Q1 Q9+Q2 Q7+Q3 Q8))/.Table[varseb[[i]]->rootscx[[i]],{i,1,Length[varseb]}]]*)


(* ::Subsection:: *)
(*Now, we will construct the double fiber (|9H|)*)


(* ::Input:: *)
(*(*We need points on the double fiber, but they are given in Borisov21 in old P coordinates. We will make the coordinate change to Q coordinates.*)*)


(* ::Input:: *)
(*(*Files below are from Borisov21*)*)
(*fname="Dependencies\\TenFunctionsKeum";  *)
(*OpenRead[fname];*)
(*TenFunctions=Read[fname];*)
(*Close[fname];*)
(**)
(*QuadricsW=Flatten[ToExpression[Import["Dependencies\\QuadricsWforKeum.txt", "Data"]]];*)
(*(*This is the seventh root of SeventhPower that we need to attach to the function field of Y_0 to get the FPP*)*)
(*g7=(1/(121 (u0^3-u1^2)^7 w1^3))32 (-43 I+17 Sqrt[7]) u0^7 (4 I u0^4 w1-4 I u0 u1^2 w1+18 I u0 u1 w2+6 Sqrt[7] u0 u1 w2-3 I u0^2 w3+Sqrt[7] u0^2 w3+5 I u0^2 w4-3 Sqrt[7] u0^2 w4-I u1 w5+3 Sqrt[7] u1 w5-19 I u1 w6-7 Sqrt[7] u1 w6) (66 I u0^2 u1 w2-8 I u0^3 w3+4 Sqrt[7] u0^3 w3+2 I u1^2 w3+10 Sqrt[7] u1^2 w3+31 I u0^3 w4+Sqrt[7] u0^3 w4+34 I u1^2 w4-6 Sqrt[7] u1^2 w4+17 I u0 u1 w5-3 Sqrt[7] u0 u1 w5-142 I u0 u1 w6-6 Sqrt[7] u0 u1 w6)^2;*)
(**)


(* ::Input:: *)
(*(*We will get some random points on the double fiber*)*)
(*PointsOnDoubleFiber={};*)
(*While[Length[PointsOnDoubleFiber]<80,*)
(*PointsOnDoubleFiber=Join[PointsOnDoubleFiber, Take[NSolve[*)
(*Join[Table[QuadricsW[[i]]==0,{i,1,Length[QuadricsW]}], {u1==0,w1==RandomInteger[{1,100}],w2==RandomInteger[{1,100}],w3==RandomInteger[{1,100}]}]*)
(*,1000], 3]];*)
(**)
(*If[Mod[Length[PointsOnDoubleFiber],10]==0,Print[Length[PointsOnDoubleFiber]]];*)
(*];*)
(*(*We will now input the random points we obtained from the double fiber. In particular, we will pick a seventh root of g7, which we will call g. *)*)
(*PointsOnDoubleFiberWithg={};*)
(*For[i=1,i<=Length[PointsOnDoubleFiber],i++,*)
(*If[Mod[i,20]==0,Print[i]];*)
(*gvalue=Solve[g^7==g7/.PointsOnDoubleFiber[[i]]][[1]];*)
(*AppendTo[PointsOnDoubleFiberWithg,Join[PointsOnDoubleFiber[[i]],gvalue]];*)
(*]*)
(**)
(*Ps={P0,P1,P2,P3,P4,P5,P6,P7,P8,P9};*)
(*PPointsOnDoubleFiber=Table[Ps[[i]]->(TenFunctions[[i]]/.PointsOnDoubleFiberWithg[[j]]),{j,1,Length[PointsOnDoubleFiberWithg]},{i,1,Length[Ps]}];*)
(*QtoP=\!\(\**)
(*TagBox[*)
(*RowBox[{"{", *)
(*RowBox[{*)
(*RowBox[{"Q0", "->", "P0"}], ",", *)
(*RowBox[{"Q1", "->", *)
(*FractionBox[*)
(*RowBox[{"4", " ", "I", " ", "P1"}], *)
(*RowBox[{*)
(*RowBox[{"-", "I"}], "+", *)
(*SqrtBox["7"]}]]}], ",", *)
(*RowBox[{"Q2", "->", *)
(*FractionBox[*)
(*RowBox[{"4", " ", "I", " ", "P2"}], *)
(*RowBox[{*)
(*RowBox[{"-", "I"}], "+", *)
(*SqrtBox["7"]}]]}], ",", *)
(*RowBox[{"Q3", "->", *)
(*FractionBox[*)
(*RowBox[{"4", " ", "I", " ", "P3"}], *)
(*RowBox[{*)
(*RowBox[{"-", "I"}], "+", *)
(*SqrtBox["7"]}]]}], ",", *)
(*RowBox[{"Q4", "->", *)
(*FractionBox[*)
(*RowBox[{"1856", " ", "I", " ", "P4"}], *)
(*RowBox[{*)
(*RowBox[{"15", " ", "I"}], "+", *)
(*SqrtBox["7"]}]]}], ",", *)
(*RowBox[{"Q5", "->", *)
(*FractionBox[*)
(*RowBox[{"1856", " ", "I", " ", "P5"}], *)
(*RowBox[{*)
(*RowBox[{"15", " ", "I"}], "+", *)
(*SqrtBox["7"]}]]}], ",", *)
(*RowBox[{"Q6", "->", *)
(*FractionBox[*)
(*RowBox[{"1856", " ", "I", " ", "P6"}], *)
(*RowBox[{*)
(*RowBox[{"15", " ", "I"}], "+", *)
(*SqrtBox["7"]}]]}], ",", *)
(*RowBox[{"Q7", "->", *)
(*RowBox[{"-", *)
(*FractionBox[*)
(*RowBox[{"464", " ", *)
(*RowBox[{"(", *)
(*RowBox[{*)
(*RowBox[{*)
(*RowBox[{"(", *)
(*RowBox[{*)
(*RowBox[{"67", " ", "I"}], "+", *)
(*RowBox[{"47", " ", *)
(*SqrtBox["7"]}]}], ")"}], " ", "P4"}], "+", *)
(*RowBox[{"4", " ", *)
(*RowBox[{"(", *)
(*RowBox[{*)
(*RowBox[{"15", " ", "I"}], "+", *)
(*SqrtBox["7"]}], ")"}], " ", "P7"}]}], ")"}]}], *)
(*RowBox[{"7", " ", *)
(*RowBox[{"(", *)
(*RowBox[{*)
(*RowBox[{*)
(*RowBox[{"-", "27"}], " ", "I"}], "+", *)
(*RowBox[{"4", " ", *)
(*SqrtBox["7"]}]}], ")"}]}]]}]}], ",", *)
(*RowBox[{"Q8", "->", *)
(*RowBox[{"-", *)
(*FractionBox[*)
(*RowBox[{"464", " ", *)
(*RowBox[{"(", *)
(*RowBox[{*)
(*RowBox[{*)
(*RowBox[{"(", *)
(*RowBox[{*)
(*RowBox[{"67", " ", "I"}], "+", *)
(*RowBox[{"47", " ", *)
(*SqrtBox["7"]}]}], ")"}], " ", "P5"}], "+", *)
(*RowBox[{"4", " ", *)
(*RowBox[{"(", *)
(*RowBox[{*)
(*RowBox[{"15", " ", "I"}], "+", *)
(*SqrtBox["7"]}], ")"}], " ", "P8"}]}], ")"}]}], *)
(*RowBox[{"7", " ", *)
(*RowBox[{"(", *)
(*RowBox[{*)
(*RowBox[{*)
(*RowBox[{"-", "27"}], " ", "I"}], "+", *)
(*RowBox[{"4", " ", *)
(*SqrtBox["7"]}]}], ")"}]}]]}]}], ",", *)
(*RowBox[{"Q9", "->", *)
(*RowBox[{"-", *)
(*FractionBox[*)
(*RowBox[{"464", " ", *)
(*RowBox[{"(", *)
(*RowBox[{*)
(*RowBox[{*)
(*RowBox[{"(", *)
(*RowBox[{*)
(*RowBox[{"67", " ", "I"}], "+", *)
(*RowBox[{"47", " ", *)
(*SqrtBox["7"]}]}], ")"}], " ", "P6"}], "+", *)
(*RowBox[{"4", " ", *)
(*RowBox[{"(", *)
(*RowBox[{*)
(*RowBox[{"15", " ", "I"}], "+", *)
(*SqrtBox["7"]}], ")"}], " ", "P9"}]}], ")"}]}], *)
(*RowBox[{"7", " ", *)
(*RowBox[{"(", *)
(*RowBox[{*)
(*RowBox[{*)
(*RowBox[{"-", "27"}], " ", "I"}], "+", *)
(*RowBox[{"4", " ", *)
(*SqrtBox["7"]}]}], ")"}]}]]}]}]}], "}"}],*)
(*Short[#, 5]& ]\);*)
(*QPointsOnDoubleFiber=QtoP/.PPointsOnDoubleFiber;*)
(**)


(* ::Input:: *)
(*(*We have now successfully constructed points on the double fiber in Q coordinates. Now we want to look for homogenous polynomials that vanish at these points.*)*)
(*(*We will try degree 3 polynomials. We have tried degree 2 polynomials, but the null space is empty and they do not exist*)*)
(*Mod7Weights={0,-1,-4,-2,-3 ,-5,-6,-3,-5,-6}; (*C_7 weights on the variables, as in the paper*)*)
(**)
(*deg=3;*)
(*Deg3EqsDoubleFiber={};*)
(**)
(*Powers={a1,a2,a3,a4,a5,a6,a7,a8,a9,a10};*)
(*AllPowers=*)
(*Solve[Join[Table[Powers[[k]]>=0,{k,1,10}],{Sum[Powers[[k]],{k,1,10}]==deg}],Integers];*)
(**)
(*(*Find the monomials that respect the C7 weighting*)*)
(*For[mod7=0,mod7<=6,mod7++,*)
(*Print["mod7=",mod7];*)
(**)
(*CorrectPowers={};*)
(*For[k=1,k<=Length[AllPowers],k++,*)
(*If[Mod[Sum[Mod7Weights[[k]] Powers[[k]],{k,1,10}]/.AllPowers[[k]],7]==mod7,*)
(*AppendTo[CorrectPowers,AllPowers[[k]]];*)
(*];*)
(*];*)
(*(*Generates list of suitable monomials*)*)
(*Monomials=Table[Product[Qs[[n]]^(Powers[[n]]/.CorrectPowers[[k]]),{n,1,10}],{k,1,Length[CorrectPowers]}];*)
(**)
(*TableOfValues=Table[Monomials[[k]]/.QPointsOnDoubleFiber[[l]],{l,1,Length[QPointsOnDoubleFiber]},{k,1,Length[Monomials]}];*)
(*Print[Dimensions[TableOfValues]];*)
(*nullspace=RootApproximant[Chop[RowReduce[NullSpace[TableOfValues]],10^(-900)]];*)
(*Deg3EqsDoubleFiber=Join[Deg3EqsDoubleFiber,Table[Monomials . nullspace[[i]],{i,1,Length[nullspace]}]];*)
(*];*)
(*Length[Deg3EqsDoubleFiber]*)
(*Table[ByteCount[Deg3EqsDoubleFiber[[k]]],{k,1,Length[Deg3EqsDoubleFiber]}]*)


(* ::Input:: *)
(*fname="Deg3EqsDoubleFiberQ.txt";*)
(*OpenWrite[fname];*)
(*Write[fname, Deg3EqsDoubleFiber];*)
(*Close[fname];*)
(**)


(* ::Subsection:: *)
(**)
(*We now have all the ingredients necessary to compute |5H|*)


(* ::Input:: *)
(*DoubleFiber=Deg3EqsDoubleFiber;*)


(* ::Input:: *)
(*PointsS3={};*)
(*For[k=1,k<=10,k++,*)
(*AppendTo[PointsS3,NSolve[Join[{0==NewS3, 0==NewD, 1==Q0, RandomInteger[30]==Q1},Table[0==EqsFPPKeum[[i]],{i,1,Length[EqsFPPKeum]}]],1000][[1]]];*)
(*];*)


(* ::Input:: *)
(*(*Let's compute the Z's*)*)
(*Relations16=Partition[DoubleFiber,16]; (*Splitting it into the 112/7=16 eigenspaces of C_7 action*)*)
(**)
(*DoubleFiberValues=Table[Table[Relations16[[k]]/.PointsS3[[i]],{i,1,Length[PointsS3]}], {k,1,Length[Relations16]}];*)
(*Table[MatrixRank[DoubleFiberValues[[i]]],{i,1,Length[DoubleFiberValues]}]*)


(* ::Input:: *)
(*(*Now for each space we take the nullspace. We will have to ignore the fourth index since the weights are shifted down*)*)
(*SevenNewBasis=Table[RootApproximant[Chop[RowReduce[NullSpace[DoubleFiberValues[[i]]]],10^(-900)],2], {i,1,Length[DoubleFiberValues]}];*)
(*(*Weights are shifted down three. We will have Z1,...,Z6, but Z1 really corresponds to index 4 in DoubleFiberValues and SevenNewBasis*)*)
(*ZFunctions={Z1,Z2,Z3,Z4,Z5,Z6};*)
(*For[i=1,i<=6,i++,*)
(*Print["i: ", i];*)
(**)
(*ShiftUp3Index=Mod[i+3,7]+1; (*adding +1 to account for 1-indexing*)*)
(*FoundBasis=False;*)
(*k=1;*)
(**)
(*While[FoundBasis==False,*)
(*If[k>Length[SevenNewBasis[[ShiftUp3Index]]], Print["WTF"];];*)
(**)
(*ZFunctions[[i]]=SevenNewBasis[[ShiftUp3Index]][[k]] . Relations16[[ShiftUp3Index]];*)
(**)
(*If[!(AllTrue[ZFunctions[[i]]/.Qpoints, PossibleZeroQ]),*)
(*FoundBasis=True*)
(*];*)
(*k++;*)
(*];*)
(*];*)


(* ::Input:: *)
(*fname="ZsIn5H.txt";*)
(*OpenWrite[fname];*)
(*Write[fname, ZFunctions];*)
(*Close[fname];*)


(* ::Subsection:: *)
(*The construction of the six sections (in the code, "ZFunctions") is not C3-invariant. We will try to express the sections in a nicer basis so as to reconstruct the C3 group action. To do this, we compute some C3-fixed points.*)


(* ::Input:: *)
(*FixedPts=Solve[Join[{Q0==1,Q1==Q2,Q2==Q3,Q4==Q5,Q5==Q6,Q7==Q8,Q8==Q9},Table[EqsFPPKeum[[i]]==0,{i,Length[EqsFPPKeum]}]]];*)
(*Length[FixedPts]*)
(*FixedPt=FixedPts[[1]]*)


(* ::Subsubsection:: *)
(*We consider the value of the ratio between each section and the first section at the fixed point. We try to simplify this value by multiplying each section by a scalar. *)


(* ::Input:: *)
(*ZFunctionNew ={};*)
(*AppendTo[ZFunctionNew,ZFunctions[[1]]];*)


(* ::Subsubsection:: *)
(*Fixing second section*)


(* ::Input:: *)
(*FixedVal2=RootReduce[(ZFunctions[[2]]/ZFunctions[[1]])/.FixedPt]*)
(*MinimalPolynomial[RootReduce[FixedVal2]]*)


(* ::Input:: *)
(*FactorInteger[1927561216 ]*)


(* ::Input:: *)
(*denom=2*7;*)
(*MinimalPolynomial[FixedVal2*denom]*)


(* ::Input:: *)
(*FactorInteger[37256083456]*)


(* ::Input:: *)
(*sols2=Solve[a^2+7b^2==2^3 263, Integers];*)
(*minpolyarr2=Table[MinimalPolynomial[RootReduce[FixedVal2*denom/((a+b Sqrt[-7])/.sols2[[i]])]],{i,1,Length[sols2]}];*)
(*Sort[Table[{ByteCount[minpolyarr2[[i]]],i},{i,1,Length[minpolyarr2]}]]*)


(* ::Input:: *)
(*minpolyarr2[[1]]*)
(*sols2[[1]]*)


(* ::Input:: *)
(*AppendTo[ZFunctionNew,RootReduce[ZFunctions[[2]]*denom/(a+b Sqrt[-7])/.sols2[[1]]]];*)


(* ::Subsubsection:: *)
(*Fixing third section*)


(* ::Input:: *)
(*FixedVal3=RootReduce[(ZFunctions[[3]]/ZFunctions[[1]])/.FixedPt]*)
(*MinimalPolynomial[RootReduce[FixedVal3]]*)


(* ::Input:: *)
(*FactorInteger[729 ]*)


(* ::Input:: *)
(*denom=3;*)
(*MinimalPolynomial[FixedVal3*denom]*)


(* ::Input:: *)
(*FactorInteger[780448]*)


(* ::Input:: *)
(*sols3=Solve[a^2+7b^2==2^3 29, Integers];*)
(*minpolyarr3=Table[MinimalPolynomial[RootReduce[FixedVal3*denom/((a+b Sqrt[-7])/.sols3[[i]])]],{i,1,Length[sols3]}];*)
(*Sort[Table[{ByteCount[minpolyarr3[[i]]],i},{i,1,Length[minpolyarr3]}]]*)


(* ::Input:: *)
(*minpolyarr3[[1]]*)
(*sols3[[1]]*)


(* ::Input:: *)
(*AppendTo[ZFunctionNew,RootReduce[ZFunctions[[3]]*denom/(a+b Sqrt[-7])/.sols3[[1]]]];*)


(* ::Subsubsection:: *)
(*Fixing fourth section*)


(* ::Input:: *)
(*FixedVal4=RootReduce[(ZFunctions[[4]]/ZFunctions[[1]])/.FixedPt]*)
(*MinimalPolynomial[RootReduce[FixedVal4]]*)


(* ::Input:: *)
(*FactorInteger[194672 ]*)


(* ::Input:: *)
(*denom=2 23;*)
(*MinimalPolynomial[FixedVal4*denom]*)


(* ::Input:: *)
(*FactorInteger[34187517952]*)


(* ::Input:: *)
(*sols4=Solve[a^2+7b^2==2^4 7 23, Integers];*)
(*minpolyarr4=Table[MinimalPolynomial[RootReduce[FixedVal4*denom/((a+b Sqrt[-7])/.sols4[[i]])]],{i,1,Length[sols4]}];*)
(*Sort[Table[{ByteCount[minpolyarr4[[i]]],i},{i,1,Length[minpolyarr4]}]]*)


(* ::Input:: *)
(*minpolyarr4[[1]]*)
(*sols4[[1]]*)


(* ::Input:: *)
(*AppendTo[ZFunctionNew,RootReduce[ZFunctions[[4]]*denom/(a+b Sqrt[-7])/.sols4[[1]]]];*)


(* ::Subsubsection:: *)
(*Fixing fifth section*)


(* ::Input:: *)
(*FixedVal5=RootReduce[(ZFunctions[[5]]/ZFunctions[[1]])/.FixedPt]*)
(*MinimalPolynomial[RootReduce[FixedVal5]]*)


(* ::Input:: *)
(*FactorInteger[5488 ]*)


(* ::Input:: *)
(*denom=2 7;*)
(*MinimalPolynomial[FixedVal5*denom]*)


(* ::Input:: *)
(*FactorInteger[524386566144]*)


(* ::Input:: *)
(*sols5=Solve[a^2+7b^2==2^7 3^2 7, Integers];*)
(*minpolyarr5=Table[MinimalPolynomial[RootReduce[FixedVal5*denom/((a+b Sqrt[-7])/.sols5[[i]])]],{i,1,Length[sols5]}];*)
(*Sort[Table[{ByteCount[minpolyarr5[[i]]],i},{i,1,Length[minpolyarr5]}]]*)


(* ::Input:: *)
(*minpolyarr5[[1]]*)
(*sols5[[1]]*)


(* ::Input:: *)
(*AppendTo[ZFunctionNew,RootReduce[ZFunctions[[5]]*denom/(a+b Sqrt[-7])/.sols5[[1]]]];*)


(* ::Subsubsection:: *)
(*Fixing sixth section*)


(* ::Input:: *)
(*FixedVal6=RootReduce[(ZFunctions[[6]]/ZFunctions[[1]])/.FixedPt]*)
(*MinimalPolynomial[RootReduce[FixedVal6]]*)


(* ::Input:: *)
(*FactorInteger[2916 ]*)


(* ::Input:: *)
(*denom=2 3;*)
(*MinimalPolynomial[FixedVal6*denom]*)


(* ::Input:: *)
(*FactorInteger[232202043392]*)


(* ::Input:: *)
(*sols6=Solve[a^2+7b^2==2^5 11^2, Integers];*)
(*minpolyarr6=Table[MinimalPolynomial[RootReduce[FixedVal6*denom/((a+b Sqrt[-7])/.sols6[[i]])]],{i,1,Length[sols6]}];*)
(*Sort[Table[{ByteCount[minpolyarr6[[i]]],i},{i,1,Length[minpolyarr6]}]]*)


(* ::Input:: *)
(*minpolyarr6[[1]]*)
(*sols6[[1]]*)


(* ::Input:: *)
(*AppendTo[ZFunctionNew,RootReduce[ZFunctions[[6]]*denom/(a+b Sqrt[-7])/.sols6[[1]]]];*)


(* ::Subsubsection:: *)
(*We're done fixing the group action.  Let's see what the new values look like. *)


(* ::Input:: *)
(*Table[RootReduce[(ZFunctionNew[[i]]/.FixedPt)/(ZFunctionNew[[1]]/.FixedPt)],{i,6}]*)


(* ::Subsection:: *)
(*Let's compute the 56 degree 6 equations*)
(**)


(* ::Input:: *)
(*(*Now we generate points in the image of the Zs, with the goal of finding degree 6 polynomials in the Zs that vanish on it*) *)
(*Zs={Z1,Z2,Z3,Z4,Z5,Z6};*)
(**)
(*Zpoints=Factor[Table[Zs[[j]]->ZFunctionNew[[j]]/.Qpoints[[i]],{i,1,Length[Qpoints]},{j,1,Length[Zs]}]];*)
(**)


(* ::Input:: *)
(*(*Now we will generate the polynomials*)*)
(*EqsFPPInP5={};*)
(**)
(**)
(*Zweights={1,2,3,4,5,6};*)
(*(*We will split the calculation up by the weights of the polynomials based on C_7 action. 56/7=8*)*)
(*deg=6;*)
(*powers={a1,a2,a3,a4,a5,a6};*)
(*allsols=*)
(*Solve[Join[Table[powers[[k]]>=0,{k,1,Length[powers]}],{Sum[powers[[k]],{k,1,Length[powers]}]==deg}],Integers];*)
(*(*Weights mod 7*)*)
(**)
(*For[mod7=0,mod7<=6,mod7++,*)
(*Print["mod7=",mod7];*)
(**)
(*(*Generate general form of the degree 6 polynomials*)*)
(*sols={};*)
(*For[k=1,k<=Length[allsols],k++,*)
(*If[Mod[Sum[Zweights[[k]] powers[[k]],{k,1,Length[powers]}]/.allsols[[k]],7]==mod7,*)
(*AppendTo[sols,allsols[[k]]];*)
(*];*)
(*];*)
(*Print["sols done"];*)
(**)
(*(*Generate table of values of the polynomials, with Qpoints filled in*)*)
(*Monomials=Table[Product[Zs[[n]]^(powers[[n]]/.sols[[k]]),{n,1,Length[powers]}],{k,1,Length[sols]}];*)
(*Print["monoms done"];*)
(*TableOfValues=Table[Monomials[[k]]/.Zpoints[[l]],{l,1,Length[Zpoints]},{k,1,Length[Monomials]}];*)
(*(*Approximate the zero set of polynomials with RootApproximant*)*)
(*Print["values done"];*)
(*ns=Block[{$MaxExtraPrecision=100000},RootApproximant[Chop[RowReduce[NullSpace[TableOfValues],Tolerance->10^(-500)],10^(-900)],2]];*)
(*(*The final equations*)*)
(*Print["ns done"];*)
(*EqsFPPInP5=Join[EqsFPPInP5,Table[Sum[Monomials[[k]]ns[[i]][[k]],{k,1,Length[Monomials]}],{i,1,Length[ns]}]];*)
(*Print[Length[EqsFPPInP5]];*)
(*];*)
(*Length[EqsFPPInP5]*)
(*ByteCount[EqsFPPInP5]*)
(**)


(* ::Subsubsection:: *)
(*Let's check the group action*)


(* ::Input:: *)
(*cs={c1,c2,c3,c4,c5,c6};*)
(*NoScaleC3Aut={Z1->  Z2, Z2->   Z4,Z3-> Z6,Z4-> Z1,Z5-> Z3,Z6-> Z5 };*)
(*EqsFPPInP5NoScaleC3 = Together[EqsFPPInP5/.NoScaleC3Aut];*)


(* ::Input:: *)
(*GetMonoms[poly_,vars_]:=MonomialList[poly,vars]/(MonomialList[poly,vars]/.Table[vars[[i]]->1,{i,1,Length[vars]}]);*)


(* ::Input:: *)
(*(*Take the first equation and look at its monomials*)*)
(*Eq1Monoms=GetMonoms[EqsFPPInP5NoScaleC3[[1]],Zs];*)
(*(*Let's try to solve for coefficients that give us zero*)*)
(*as=Table[ToExpression[StringJoin["a",ToString[i]]],{i,8}];*)
(*CurrentMonoms=GetMonoms[Sum[EqsFPPInP5[[i]],{i,1,8}],Zs];*)
(*MonomsTBZ=Complement[CurrentMonoms,Eq1Monoms];*)
(*CoeffsTBZ=RowReduce[Transpose[Table[Coefficient[EqsFPPInP5[[i]],MonomsTBZ[[j]]],{i,8},{j,1,Length[MonomsTBZ]}]]];*)
(*Dimensions[CoeffsTBZ]*)
(*MatrixRank[CoeffsTBZ]*)
(*sols=RootReduce[Solve[Table[CoeffsTBZ[[i]] . as==0,{i,1,Length[CoeffsTBZ]}]][[1]]]*)
(**)


(* ::Input:: *)
(*LinComb=RootReduce[Table[EqsFPPInP5[[i]],{i,8}] . (as/.sols)];*)
(*LinCombMonoms=GetMonoms[LinComb,Zs];*)
(*LinCombMonoms==Eq1Monoms*)


(* ::Input:: *)
(**)
(*C3Aut={Z1->  c1 Z2, Z2->c2   Z4,Z3->c3 Z6,Z4->c4 Z1,Z5-> c5 Z3,Z6->c6 Z5 };*)
(*EqsFPPInP5C3 = Together[EqsFPPInP5/.C3Aut];*)
(*CoeffConditions=Join[{c1 !=0,c2!=0,c3!=0,c4!=0,c5!=0,c6!=0},*)
(*Table[Coefficient[EqsFPPInP5C3[[1]],LinCombMonoms[[i]]]==Coefficient[LinComb,LinCombMonoms[[i]]],{i,1,Length[LinCombMonoms]}]];*)
(*csols=Simplify[Solve[CoeffConditions], Assumptions->c2>0];*)
(*Length[csols]*)


(* ::Input:: *)
(*(*Out of the 7 solutions, there is one such that c1 * c2 * c4 is in the correct field. We can just check each one to see that the 5th solution is defined over the field *)*)
(*c124=RootReduce[((c1 c2 c4)/.csols[[5]])/.c2->1]*)
(**)


(* ::Input:: *)
(*RootReduce[Solve[(1+3Sqrt[-7])/8==c2^3 c124  ]]*)
(*c2val =c2/. RootReduce[Solve[(1+3Sqrt[-7])/8==c2^3 c124  ]][[1]]*)


(* ::Input:: *)
(*(*Similarly, we pick the value of c2 that gives the correct field. We chose (1+3Sqrt[-7])/8 through experimentation*)*)
(*csvals =RootApproximant[ N[cs/.csols[[5]]/.c2 ->c2val,1000]]*)
(**)


(* ::Input:: *)
(*(*Now we can define new sections and recompute the equations*)*)
(*SixSections=ZFunctionNew;*)
(*SixSections[[2]]=csvals[[1]]ZFunctionNew[[2]];*)
(*SixSections[[3]]=ZFunctionNew[[3]];*)
(*SixSections[[4]]=1/csvals[[4]] ZFunctionNew[[4]];*)
(*SixSections[[5]]=1/csvals[[5]]ZFunctionNew[[5]];*)
(*SixSections[[6]]=csvals[[3]]ZFunctionNew[[6]];*)


(* ::Input:: *)
(*fname=OpenWrite["SixSections.txt"]*)
(*Write[fname,SixSections];*)
(*Close[fname];*)


(* ::Input:: *)
(*NewZpoints=Factor[Table[Zs[[j]]->SixSections[[j]]/.Qpoints[[i]],{i,1,Length[Qpoints]},{j,1,Length[Zs]}]];*)


(* ::Input:: *)
(*(*Now we will generate the polynomials*)*)
(*EqsFPPInP5={};*)
(**)
(**)
(*Zweights={1,2,3,4,5,6};*)
(*(*We will split the calculation up by the weights of the polynomials based on C_7 action. 56/7=8*)*)
(*deg=6;*)
(*powers={a1,a2,a3,a4,a5,a6};*)
(*allsols=*)
(*Solve[Join[Table[powers[[k]]>=0,{k,1,Length[powers]}],{Sum[powers[[k]],{k,1,Length[powers]}]==deg}],Integers];*)
(*(*Weights mod 7*)*)
(**)
(*For[mod7=0,mod7<=6,mod7++,*)
(*Print["mod7=",mod7];*)
(**)
(*(*Generate general form of the degree 6 polynomials*)*)
(*sols={};*)
(*For[k=1,k<=Length[allsols],k++,*)
(*If[Mod[Sum[Zweights[[k]] powers[[k]],{k,1,Length[powers]}]/.allsols[[k]],7]==mod7,*)
(*AppendTo[sols,allsols[[k]]];*)
(*];*)
(*];*)
(*Print["sols done"];*)
(**)
(*(*Generate table of values of the polynomials, with Qpoints filled in*)*)
(*Monomials=Table[Product[Zs[[n]]^(powers[[n]]/.sols[[k]]),{n,1,Length[powers]}],{k,1,Length[sols]}];*)
(*Print["monoms done"];*)
(*TableOfValues=Table[Monomials[[k]]/.NewZpoints[[l]],{l,1,Length[NewZpoints]},{k,1,Length[Monomials]}];*)
(*(*Approximate the zero set of polynomials with RootApproximant*)*)
(*Print["values done"];*)
(*ns=Block[{$MaxExtraPrecision=100000},RootApproximant[Chop[RowReduce[NullSpace[TableOfValues],Tolerance->10^(-500)],10^(-900)],2]];*)
(*(*The final equations*)*)
(*Print["ns done"];*)
(*EqsFPPInP5=Join[EqsFPPInP5,Table[Sum[Monomials[[k]]ns[[i]][[k]],{k,1,Length[Monomials]}],{i,1,Length[ns]}]];*)
(*Print[Length[EqsFPPInP5]];*)
(*];*)
(*Length[EqsFPPInP5]*)
(*ByteCount[EqsFPPInP5]*)
(**)


(* ::Input:: *)
(*fname="EqsFPPInP5WithZCoords.txt";*)
(*OpenWrite[fname];*)
(*Write[fname, EqsFPPInP5];*)
(*Close[fname];*)
(**)


(* ::Input:: *)
(*(*Let's also store it in magma format with rr to check the Hilbert polynomial*)*)
(*EqsFPPInP5withrr={};*)
(*AllMonomials=Table[Product[Zs[[n]]^(powers[[n]]/.allsols[[k]]),{n,1,Length[Zs]}],{k,1,Length[allsols]}];*)
(*For[numeq=1,numeq<=Length[EqsFPPInP5],numeq++,*)
(*eq=Expand[EqsFPPInP5[[numeq]]];*)
(*eqwithrr=0;*)
(*For[k=1,k<=Length[AllMonomials],k++,*)
(*coef=Coefficient[eq,AllMonomials[[k]]];*)
(*eqwithrr+=(Re[coef]  + rr Im[coef/Sqrt[7]]) AllMonomials[[k]];*)
(*];*)
(*AppendTo[EqsFPPInP5withrr,eqwithrr];*)
(*];*)
(*(* just checking *)*)
(*Simplify[(EqsFPPInP5withrr/.rr->(Sqrt[-7]))-EqsFPPInP5]*)


(* ::Input:: *)
(*fname="EqsFPPInP5WithZCoordsrr.txt";*)
(*OpenWrite[fname];*)
(*Write[fname, EqsFPPInP5withrr];*)
(*Close[fname];*)


(* ::Input:: *)
(*EqsFPPInP5withrrn=Numerator[Factor[EqsFPPInP5withrr]];*)
(*fname="EqsFPPInP5WithZCoordsrrn.txt";*)
(*OpenWrite[fname];*)
(*Write[fname, EqsFPPInP5withrrn];*)
(*Close[fname];*)


(* ::Input:: *)
(*(*Recomputing the action*)*)
(*C3Action={Z1->Z2,Z2->(1+3Sqrt[-7])/8 Z4,Z4->Z1,Z3->Z6,Z6->(1+3Sqrt[-7])/8 Z5, Z5->Z3}*)
(*(*Verify that it leaves the rank unchanged*)*)
(*AllEqsUnderAction=Join[EqsFPPInP5/.C3Action,EqsFPPInP5];*)
(*AllMonoms=GetMonoms[Sum[AllEqsUnderAction[[i]],{i,1,Length[AllEqsUnderAction]}],Zs];*)
(*coeffs=Table[Coefficient[AllEqsUnderAction,AllMonoms[[i]]],{i,1,Length[AllMonoms]}];*)
(*Dimensions[coeffs]*)
(*MatrixRank[coeffs]*)


(* ::Subsection:: *)
(*Finally, we further simplify the equations by taking random linear combinations of the equations in each weight and keeping those that have smallest bytecount and are linearly independent from those previously chosen.*)


(* ::Input:: *)
(*GetMonoms[poly_,vars_]:=MonomialList[poly,vars]/(MonomialList[poly,vars]/.Table[vars[[i]]->1,{i,1,Length[vars]}]);*)
(*Zs={Z1,Z2,Z3,Z4,Z5,Z6}*)


(* ::Input:: *)
(*BeautifiedEqsFPPInP5={};*)
(*EqsFPPInP5ByWeight=Partition[EqsFPPInP5,8];*)
(*DesiredMaxMonoms=55;*)
(*For[mod7=1, mod7<=7,mod7++,*)
(*Print["Graded part: ",mod7];*)
(*GradeEqs=EqsFPPInP5ByWeight[[mod7]];*)
(*cs=Table[ToExpression[StringJoin["c",ToString[i]]],{i,1,Length[GradeEqs]}];*)
(*GradeMonoms={};*)
(*Do[*)
(*GradeMonoms=Union[GradeMonoms,GetMonoms[GradeEqs[[i]],Zs]];*)
(*,{i,Length[GradeEqs]}];*)
(**)
(*NumGradeMonoms=Length[GradeMonoms];*)
(*(*Each column represents a polynomial. Rows have same monomial*)*)
(*CoeffMatrix=Table[Coefficient[GradeEqs,GradeMonoms[[i]]],{i,1,Length[GradeMonoms]}];*)
(*GenLinComb=GradeEqs . cs;*)
(*	AllSolutions={};*)
(**)
(*For[iteration=1,iteration<=5000,iteration++,*)
(*If[Mod[iteration,1000]==0, Print["Iteration: ",iteration, " #Solutions: ", Length[AllSolutions]]];*)
(*RandomToBeOne=RandomInteger[{1,Length[GradeMonoms]}];*)
(*IndicesInUse={RandomToBeOne};*)
(*MatrixCoeffsInUse={CoeffMatrix[[RandomToBeOne]]};*)
(**)
(*EquationsToSolve={CoeffMatrix[[RandomToBeOne]] . cs == 1};*)
(**)
(*If[EquationsToSolve[[1]]==False,Print["WTF"];*)
(*Print[RandomToBeOne];Print[CoeffMatrix[[RandomToBeOne]] . cs];*)
(*];*)
(**)
(*(*Now we set monomials to zero*)*)
(*For[i=1, MatrixRank[N[MatrixCoeffsInUse]]<Length[GradeEqs], i++,*)
(*RandomToBeZero=RandomChoice[Complement[Range[Length[GradeMonoms]],IndicesInUse]];*)
(*AppendTo[IndicesInUse,RandomToBeZero];*)
(**)
(*TestMatrixCoeffsInUse=Append[MatrixCoeffsInUse,CoeffMatrix[[RandomToBeZero]]];*)
(**)
(*If[MatrixRank[N[TestMatrixCoeffsInUse]]>MatrixRank[N[MatrixCoeffsInUse]],*)
(*AppendTo[EquationsToSolve, 0==CoeffMatrix[[RandomToBeZero]] . cs];*)
(*MatrixCoeffsInUse=TestMatrixCoeffsInUse;*)
(*];*)
(*];*)
(**)
(*SolutionsC=Chop[NSolve[EquationsToSolve,cs,50],10^(-900)];*)
(*NewEquation=Chop[Expand[GenLinComb/.SolutionsC[[1]]]];*)
(**)
(**)
(*NumMonoms=Length[MonomialList[NewEquation]];*)
(*If[NumMonoms<=DesiredMaxMonoms,*)
(*(*Generate new polynomial with RootApproximant.*)*)
(*NewEquation=Sum[RootApproximant[Coefficient[NewEquation,GradeMonoms[[i]]],2] GradeMonoms[[i]],{i,1,Length[GradeMonoms]}];*)
(*AppendTo[AllSolutions,NewEquation];*)
(*];*)
(*];*)
(**)
(*(*Sort by ByteCount*)*)
(**)
(*SortedSolutionsIndex=Sort[Table[{ByteCount[AllSolutions[[i]]],i},{i,1,Length[AllSolutions]}]];*)
(*BestEqs={};*)
(*currentrank=0;*)
(*For[i=1, i<=Length[SortedSolutionsIndex],i++,*)
(*If[Mod[i,500]==0,Print["Iteration: ",i]];*)
(*index=SortedSolutionsIndex[[i]][[2]];*)
(*BestEqsTry=Append[BestEqs,AllSolutions[[index]]];*)
(*MatrixCoeffsBest=Table[Coefficient[BestEqsTry,GradeMonoms[[j]]],{j,1,Length[GradeMonoms]}];*)
(*If[MatrixRank[N[MatrixCoeffsBest]]>currentrank,*)
(*BestEqs=BestEqsTry;*)
(*currentrank++;*)
(*];*)
(*];*)
(**)
(**)
(*Sort[Table[Length[MonomialList[BestEqs[[i]]]],{i,1,Length[BestEqs]}]];*)
(*ByteCount[BestEqs];*)
(*AppendTo[BeautifiedEqsFPPInP5,BestEqs];*)
(*];*)
(*Length[BeautifiedEqsFPPInP5]*)
(*ByteCount[BeautifiedEqsFPPInP5]*)


(* ::Input:: *)
(*BeautifiedEqsFPPInP5=Flatten[BeautifiedEqsFPPInP5];*)


(* ::Input:: *)
(*fname="BeautifiedEqsFPPInP5WithZCoords.txt";*)
(*OpenWrite[fname];*)
(*Write[fname, BeautifiedEqsFPPInP5];*)
(*Close[fname];*)
(**)


(* ::Input:: *)
(*(*Let's also store it in magma format with rr to check the Hilbert polynomial*)*)
(*BeautifiedEqsFPPInP5withrr={};*)
(*AllMonomials=Table[Product[Zs[[n]]^(powers[[n]]/.allsols[[k]]),{n,1,Length[Zs]}],{k,1,Length[allsols]}];*)
(*For[numeq=1,numeq<=Length[EqsFPPInP5],numeq++,*)
(*eq=Expand[BeautifiedEqsFPPInP5[[numeq]]];*)
(*eqwithrr=0;*)
(*For[k=1,k<=Length[AllMonomials],k++,*)
(*coef=Coefficient[eq,AllMonomials[[k]]];*)
(*eqwithrr+=(Re[coef]  + rr Im[coef/Sqrt[7]]) AllMonomials[[k]];*)
(*];*)
(*AppendTo[BeautifiedEqsFPPInP5withrr,eqwithrr];*)
(*];*)
(*(* just checking *)*)
(*Simplify[(BeautifiedEqsFPPInP5withrr/.rr->(Sqrt[-7]))-BeautifiedEqsFPPInP5]*)


(* ::Input:: *)
(*fname="BeautifiedEqsFPPInP5WithZCoordsrr.txt";*)
(*OpenWrite[fname];*)
(*Write[fname, BeautifiedEqsFPPInP5withrr];*)
(*Close[fname];*)


(* ::Input:: *)
(*BeautifiedEqsFPPInP5withrrn=Numerator[Factor[BeautifiedEqsFPPInP5withrr]];*)
(*fname="BeautifiedEqsFPPInP5WithZCoordsrrn.txt";*)
(*OpenWrite[fname];*)
(*Write[fname, BeautifiedEqsFPPInP5withrrn];*)
(*Close[fname];*)


==> Computing_Map_to_P5/Map_to_P5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    472449,      11759]
NotebookOptionsPosition[    431176,      11176]
NotebookOutlinePosition[    431605,      11193]
CellTagsIndexPosition[    431562,      11190]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Map of Keum\[CloseCurlyQuote]s FPP to P5 Q", "Title",
 CellChangeTimes->{{3.8660551507579126`*^9, 3.866055165175502*^9}, {
  3.8661263280179424`*^9, 3.8661263335619445`*^9}, {3.868468429670705*^9, 
  3.8684684299171233`*^9}},ExpressionUUID->"72f4cce5-54c0-4094-8730-\
a076131f1b36"],

Cell[CellGroupData[{

Cell["\<\
In this notebook, we will present the code to map Keum\[CloseCurlyQuote]s FPP \
to P5 via |5H|\
\>", "Subsection",
 CellChangeTimes->{{3.866055173949502*^9, 3.866055197869502*^9}, {
  3.8661263379219446`*^9, 3.866126353098442*^9}, {3.8821069712226424`*^9, 
  3.882106972939026*^9}},ExpressionUUID->"76c93eb2-e1a3-4c1b-939a-\
4610db3ff6b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"To", " ", "simplify", " ", "file", " ", 
     RowBox[{"I", "/", "O"}]}], ",", " ", 
    RowBox[{"we", " ", "will", " ", "use", " ", "relative", " ", "file", " ", 
     RowBox[{"paths", ".", " ", "You"}], " ", "should", " ", "set", " ", 
     "the", " ", "below", " ", "working", " ", "directory", " ", "to", " ", 
     "the", " ", "file", " ", "folder", " ", "this", " ", "notebook", " ", 
     "is", " ", "in"}], ",", " ", 
    RowBox[{
    "along", " ", "with", " ", "the", " ", "relevant", " ", "supporting", " ", 
     RowBox[{"files", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SetDirectory", "[", "\"\<\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"FileNames", "[", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8660553777463727`*^9, 3.8660554854199724`*^9}, {
   3.8660555238316593`*^9, 3.86605552549566*^9}, 3.8661263736464167`*^9, {
   3.8684685579295764`*^9, 3.8684685715320377`*^9}, 3.8818719356548247`*^9, 
   3.883236343726727*^9},ExpressionUUID->"2e47d479-fbb2-4c76-a39d-\
bd18c2f2e1de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"Dependencies\"\>", ",", "\<\"Map to P5 2023.nb\"\>", 
   ",", "\<\"Smoothness 56 Equations.nb\"\>"}], "}"}]], "Output",
 CellChangeTimes->{{3.866055473459673*^9, 3.866055481654672*^9}, 
   3.866055526225664*^9, 3.8661060196904583`*^9, 3.8661263755144157`*^9, 
   3.8661264619509907`*^9, 3.866241714408675*^9, 3.8662418626024876`*^9, 
   3.8662419627248*^9, 3.866242102648328*^9, 3.868445814840233*^9, 
   3.8684685750709205`*^9, 3.8684686764457483`*^9, 3.868468733530015*^9, 
   3.8821069503462214`*^9, 3.8821069877212048`*^9, 3.8821073002615986`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"9566d952-44cd-4a75-8528-0b4640ba9feb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Loading", " ", "equations", " ", "for", " ", 
    RowBox[{"Keum", "'"}], "s", " ", "FPP", " ", "from", " ", "Borisov21"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Qs", "=", 
     RowBox[{"{", 
      RowBox[{
      "Q0", ",", "Q1", ",", "Q2", ",", "Q3", ",", "Q4", ",", "Q5", ",", "Q6", 
       ",", "Q7", ",", "Q8", ",", "Q9"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "fname", "=", "\"\<Dependencies\\\\BeautifiedFPPwithrrn.txt\>\""}], ";"}],
    "\n", 
   RowBox[{
    RowBox[{"OpenRead", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqsFPPKeum", "=", 
     RowBox[{
      RowBox[{"Read", "[", "fname", "]"}], "/.", 
      RowBox[{"rr", "->", 
       SqrtBox[
        RowBox[{"-", "7"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.866126412168852*^9, 3.8661265086650267`*^9}, {
   3.8662417319566755`*^9, 3.8662417462236757`*^9}, 3.8662420875913258`*^9, {
   3.868468587818722*^9, 3.8684686031239243`*^9}, 3.8684686456414146`*^9, {
   3.882107295024459*^9, 3.88210730588282*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"e9cc005d-fddb-4a4f-8aa0-681bade2e9ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Based", " ", "on", " ", "the", " ", "holomorphic", " ", "Lefschetz", " ",
      "fixed", " ", "point", " ", "formula", " ", "we", " ", "have", " ", 
     "three", " ", "sections", " ", "in", " ", 
     RowBox[{"H", "^", "0"}], 
     RowBox[{"(", 
      RowBox[{"FPP", ",", 
       RowBox[{"4", "H"}]}], ")"}], " ", "of", " ", "weight", " ", "3"}], ",",
     " ", "5", ",", " ", 
    RowBox[{"and", " ", "6"}], ",", " ", 
    RowBox[{"which", " ", "we", " ", "will", " ", "call", " ", "R3"}], ",", 
    " ", "R5", ",", " ", 
    RowBox[{
     RowBox[{"R6", " ", 
      RowBox[{"respectively", ".", "\[IndentingNewLine]", "Now"}], " ", "let",
       " ", "S3"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"R3", "^", "3"}], " ", "\\", "in"}], " ", 
      RowBox[{"H", "^", "0"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"FPP", ",", " ", 
         RowBox[{"12", "H"}]}], ")"}], ".", " ", "Then"}], " ", "it", " ", 
      "has", " ", "degree", " ", "2", " ", 
      RowBox[{"(", 
       RowBox[{"mod", " ", "7"}], ")"}], " ", "and", " ", "hence", " ", "is", 
      " ", "formed", " ", "by", " ", "quadratic", " ", "expressions", " ", 
      "in", " ", "the", " ", 
      RowBox[{"P_i", ".", " ", "Our"}], " ", "goal", " ", "is", " ", "to", 
      " ", "compute", " ", "this"}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "know", " ", "that", " ", "S3", " ", "passes", " ", "through", 
    " ", "the", " ", "two", " ", "C7", " ", "fixed", " ", "points", " ", 
    "defined", " ", 
    RowBox[{"below", ".", " ", 
     RowBox[{"Let", "'"}]}], "s", " ", "also", " ", "compute", " ", "the", 
    " ", "Jacobian", " ", "of", " ", "the", " ", "FPP"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"p1", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Qs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"i", "-", "8"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Qs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"i", "-", "9"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p3", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Qs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"i", "-", "10"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JacobianFPP", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"EqsFPPKeum", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"Qs", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "EqsFPPKeum", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "Qs", "]"}]}], "}"}]}], "]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.866126412168852*^9, 3.8661265319914727`*^9}, {
   3.8661267765667777`*^9, 3.8661267784107776`*^9}, 3.866238227994035*^9, {
   3.868468713089733*^9, 3.86846872625095*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"537fa6fb-75bc-4432-8af3-21c907356fc0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Now", " ", 
     RowBox[{"let", "'"}], "s", " ", "get", " ", "the", " ", "basis", " ", 
     "for", " ", "the", " ", "tangent", " ", "space", " ", "at", " ", 
     RowBox[{"p1", ".", " ", "There"}], " ", "will", " ", "be", " ", "3", " ",
      "since", " ", "we", " ", "are", " ", "working", " ", "over", " ", "the",
      " ", 
     RowBox[{"cone", ".", " ", 
      RowBox[{"Let", "'"}]}], "s", " ", "express", " ", "the", " ", "tangent",
      " ", "space", " ", "in", " ", "u"}], "-", 
    RowBox[{"v", " ", "coordinates"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"TanSpacep1", "=", 
    RowBox[{"RowReduce", "[", 
     RowBox[{"NullSpace", "[", 
      RowBox[{"JacobianFPP", "/.", "p1"}], "]"}], "]"}]}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Tells", " ", "us", " ", "that", " ", "P7"}], "=", "1"}], ",", 
     " ", 
     RowBox[{"P5", "=", "u"}], ",", " ", 
     RowBox[{"P6", "=", "v"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "We", " ", "will", " ", "compute", " ", "the", " ", "order", " ", "2", 
     " ", "space", " ", "for", " ", "p1"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8644775108765907`*^9, 3.864477513260594*^9}, {
   3.864477544433857*^9, 3.864477624022092*^9}, {3.8644821291615777`*^9, 
   3.864482179397921*^9}, {3.864482213154842*^9, 3.8644822664697156`*^9}, {
   3.8644827137461014`*^9, 3.8644828019301662`*^9}, 3.864482866824924*^9, 
   3.864482916621402*^9, {3.864582331847828*^9, 3.8645823332217216`*^9}, {
   3.864638675319166*^9, 3.864638687277996*^9}, {3.86467096735001*^9, 
   3.864671014265042*^9}, {3.8646710769846563`*^9, 3.864671090282118*^9}, {
   3.8646711747745004`*^9, 3.864671174870496*^9}, {3.866126558395664*^9, 
   3.8661265711356735`*^9}, 3.866126692368822*^9, {3.866126754504901*^9, 
   3.8661267875067806`*^9}, {3.8678549822896466`*^9, 
   3.8678549830638027`*^9}, {3.8832364345380697`*^9, 
   3.8832364352771616`*^9}},ExpressionUUID->"b3b5f6dd-e6b2-4d98-9e94-\
dd87bbe3a21a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "\[ImaginaryI]"}], 
       RowBox[{
        RowBox[{"7", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0",
      ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["7"]}], ")"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "21"}], " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.866241714528676*^9, 3.866241862799488*^9, 
  3.8662421056113276`*^9, 3.8684687444970655`*^9, 3.8821073167143803`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"e4a1ad58-6ea0-4ce4-816c-29c7d8d68652"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"First", ",", " ", 
    RowBox[{
    "we", " ", "will", " ", "compute", " ", "some", " ", "local", " ", 
     "equations", " ", "to", " ", "speed", " ", "up", " ", "the", " ", 
     RowBox[{"process", ".", " ", "We"}], " ", "only", " ", "care", " ", 
     "about", " ", "local", " ", "behavior", " ", "so", " ", "we", " ", "can",
      " ", "take", " ", "a", " ", "subset", " ", "of", " ", "the", " ", 
     "polynomials", " ", "that", " ", "define", " ", "the", " ", "point"}]}], 
   "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqListp1", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rows", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"newRow", "=", 
        RowBox[{
         RowBox[{"JacobianFPP", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "/.", "p1"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", 
           RowBox[{"Append", "[", 
            RowBox[{"rows", ",", "newRow"}], "]"}], "]"}], ">", "rk"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"EqListp1", ",", 
            RowBox[{"EqsFPPKeum", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", " ", 
          RowBox[{"rk", "++"}], ";", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"rows", ",", "newRow"}], "]"}]}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "EqsFPPKeum", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Now", ",", " ", 
     RowBox[{
      RowBox[{"let", "'"}], "s", " ", "compute", " ", "the", " ", "order", 
      " ", "1", " ", "tangent", " ", "space"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"ListCoeffs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<a\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "1000"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"count", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParamTanSpaceOrd1", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"ParamTanSpaceOrd1", ",", " ", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{"i", "==", "8"}], ",", " ", 
           RowBox[{"Q7", "->", "1"}], ",", 
           RowBox[{"i", "==", "6"}], ",", " ", 
           RowBox[{"Q5", "->", "u"}], ",", 
           RowBox[{"i", "==", "7"}], ",", 
           RowBox[{"Q6", "->", "v"}], ",", "True", ",", "\t", 
           RowBox[{
            RowBox[{"Qs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "->", 
            RowBox[{
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], "u"}], "+", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], "v"}]}]}]}], "]"}]}], 
        "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "Qs", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tbz", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"tbz", ",", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{"EqListp1", "/.", "ParamTanSpaceOrd1"}], ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", "i"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}]}], "]"}], 
          ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"1", "-", "i"}]}], "}"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "1"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FirstOrderCoeffs", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Solve", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tbz", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "tbz", "]"}]}], "}"}]}], "]"}], "]"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Ord1Eqsp1", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ParamTanSpaceOrd1", "/.", 
      RowBox[{"FirstOrderCoeffs", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Now", " ", 
     RowBox[{"let", "'"}], "s", " ", "compute", " ", "the", " ", "order", " ",
      "2", " ", "tangent", " ", "space"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParamTanSpaceOrd2", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"ParamTanSpaceOrd2", ",", " ", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{"i", "==", "8"}], ",", " ", 
           RowBox[{"Q7", "->", "1"}], ",", 
           RowBox[{"i", "==", "6"}], ",", " ", 
           RowBox[{"Q5", "->", "u"}], ",", 
           RowBox[{"i", "==", "7"}], ",", 
           RowBox[{"Q6", "->", "v"}], ",", "True", ",", "\t", 
           RowBox[{
            RowBox[{"Qs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "->", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Qs", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/.", 
               RowBox[{"Ord1Eqsp1", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "+", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], 
              RowBox[{"u", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], " ", "u", " ", "v"}], 
             " ", "+", " ", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], 
              RowBox[{"v", "^", "2"}]}]}]}]}], "]"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "Qs", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tbz", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"tbz", ",", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{"EqListp1", "/.", "ParamTanSpaceOrd2"}], ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", "i"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}]}], "]"}], 
          ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"2", "-", "i"}]}], "}"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"SecondOrderCoeffs", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Solve", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tbz", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "tbz", "]"}]}], "}"}]}], "]"}], "]"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Ord2Eqsp1", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ParamTanSpaceOrd2", "/.", 
      RowBox[{"SecondOrderCoeffs", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8644775108765907`*^9, 3.864477513260594*^9}, {
   3.864477544433857*^9, 3.864477624022092*^9}, {3.8644821291615777`*^9, 
   3.864482179397921*^9}, {3.864482213154842*^9, 3.8644822664697156`*^9}, {
   3.8644827137461014`*^9, 3.8644828019301662`*^9}, 3.864482866824924*^9, 
   3.864482916621402*^9, {3.864582331847828*^9, 3.8645823332217216`*^9}, {
   3.864638675319166*^9, 3.864638687277996*^9}, {3.86467096735001*^9, 
   3.864671014265042*^9}, {3.8646710769846563`*^9, 3.864671090282118*^9}, {
   3.8646711747745004`*^9, 3.864671174870496*^9}, {3.866126558395664*^9, 
   3.8661265711356735`*^9}, 3.866126692368822*^9, {3.866126754504901*^9, 
   3.8661268855817366`*^9}, {3.866126915697713*^9, 3.8661269785554514`*^9}, {
   3.86612703394274*^9, 3.8661270428587446`*^9}, 3.86624182201865*^9, {
   3.8684687608429995`*^9, 3.8684687709616385`*^9}, {3.8684688025762024`*^9, 
   3.868468815784231*^9}, {3.8832364498238707`*^9, 
   3.883236450762678*^9}},ExpressionUUID->"f0b1a4c9-8b04-40ac-8136-\
52d2faa84b8e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "\[Rule]", "0"}], ",", 
    RowBox[{"a10", "\[Rule]", "0"}], ",", 
    RowBox[{"a11", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "14"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}]}]}], ",", 
    RowBox[{"a12", "\[Rule]", "0"}], ",", 
    RowBox[{"a13", "\[Rule]", "0"}], ",", 
    RowBox[{"a14", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["7"]]}]}], ",", 
    RowBox[{"a2", "\[Rule]", "0"}], ",", 
    RowBox[{"a3", "\[Rule]", "0"}], ",", 
    RowBox[{"a4", "\[Rule]", "0"}], ",", 
    RowBox[{"a5", "\[Rule]", "0"}], ",", 
    RowBox[{"a6", "\[Rule]", "0"}], ",", 
    RowBox[{"a7", "\[Rule]", "0"}], ",", 
    RowBox[{"a8", "\[Rule]", "0"}], ",", 
    RowBox[{"a9", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.8662417145656753`*^9, 3.866241862836488*^9, 
  3.866242108295326*^9, 3.868468824109158*^9, 3.8821073220630713`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"3c191c37-e116-46dc-bfd3-725d419b1b70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Q0", "\[Rule]", "0"}], ",", 
   RowBox[{"Q1", "\[Rule]", "0"}], ",", 
   RowBox[{"Q2", "\[Rule]", "0"}], ",", 
   RowBox[{"Q3", "\[Rule]", "0"}], ",", 
   RowBox[{"Q4", "\[Rule]", "0"}], ",", 
   RowBox[{"Q5", "\[Rule]", "u"}], ",", 
   RowBox[{"Q6", "\[Rule]", "v"}], ",", 
   RowBox[{"Q7", "\[Rule]", "1"}], ",", 
   RowBox[{"Q8", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "14"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "7"}], " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["7"]}], ")"}], " ", "u"}]}], ",", 
   RowBox[{"Q9", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["7"]]}], ")"}], " ", "v"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8662417145656753`*^9, 3.866241862836488*^9, 
  3.866242108295326*^9, 3.868468824109158*^9, 3.8821073220710783`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"75e11a82-817e-413d-bf79-e47fed3297bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a15", "\[Rule]", 
     RowBox[{
      FractionBox["1", "14"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}]}]}], ",", 
    RowBox[{"a16", "\[Rule]", "0"}], ",", 
    RowBox[{"a17", "\[Rule]", "0"}], ",", 
    RowBox[{"a18", "\[Rule]", "0"}], ",", 
    RowBox[{"a19", "\[Rule]", 
     RowBox[{
      FractionBox["3", "4"], "-", 
      FractionBox["\[ImaginaryI]", 
       RowBox[{"4", " ", 
        SqrtBox["7"]}]]}]}], ",", 
    RowBox[{"a20", "\[Rule]", "0"}], ",", 
    RowBox[{"a21", "\[Rule]", "0"}], ",", 
    RowBox[{"a22", "\[Rule]", "0"}], ",", 
    RowBox[{"a23", "\[Rule]", "0"}], ",", 
    RowBox[{"a24", "\[Rule]", "0"}], ",", 
    RowBox[{"a25", "\[Rule]", "0"}], ",", 
    RowBox[{"a26", "\[Rule]", "0"}], ",", 
    RowBox[{"a27", "\[Rule]", "0"}], ",", 
    RowBox[{"a28", "\[Rule]", "0"}], ",", 
    RowBox[{"a29", "\[Rule]", "0"}], ",", 
    RowBox[{"a30", "\[Rule]", "0"}], ",", 
    RowBox[{"a31", "\[Rule]", "0"}], ",", 
    RowBox[{"a32", "\[Rule]", "0"}], ",", 
    RowBox[{"a33", "\[Rule]", "0"}], ",", 
    RowBox[{"a34", "\[Rule]", "0"}], ",", 
    RowBox[{"a35", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.8662417145656753`*^9, 3.866241862836488*^9, 
  3.866242108295326*^9, 3.868468824109158*^9, 3.882107328563076*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"1db93f8a-e807-4d40-afde-91628f68e21e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Q0", "\[Rule]", 
    RowBox[{
     FractionBox["1", "14"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["7"]}], ")"}], " ", 
     SuperscriptBox["u", "2"]}]}], ",", 
   RowBox[{"Q1", "\[Rule]", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u", " ", "v"}]}], ",", 
   RowBox[{"Q2", "\[Rule]", "0"}], ",", 
   RowBox[{"Q3", "\[Rule]", "0"}], ",", 
   RowBox[{"Q4", "\[Rule]", "0"}], ",", 
   RowBox[{"Q5", "\[Rule]", "u"}], ",", 
   RowBox[{"Q6", "\[Rule]", "v"}], ",", 
   RowBox[{"Q7", "\[Rule]", "1"}], ",", 
   RowBox[{"Q8", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "14"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "7"}], " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["7"]}], ")"}], " ", "u"}]}], ",", 
   RowBox[{"Q9", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["7"]]}], ")"}], " ", "v"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8662417145656753`*^9, 3.866241862836488*^9, 
  3.866242108295326*^9, 3.868468824109158*^9, 3.882107328591072*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"1a372e01-ecca-439b-a5af-c7d748e77948"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Now we compute the order 2 neighborhood for p2", "Subsection",
 CellChangeTimes->{{3.864739961108161*^9, 3.864739962120914*^9}, {
  3.8647417294519415`*^9, 
  3.8647417473806224`*^9}},ExpressionUUID->"e37776aa-890f-48af-9578-\
0675f9b3fa00"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"First", ",", " ", 
    RowBox[{
    "we", " ", "will", " ", "compute", " ", "some", " ", "local", " ", "FPPs",
      " ", "to", " ", "speed", " ", "up", " ", "the", " ", 
     RowBox[{"process", ".", " ", "We"}], " ", "only", " ", "care", " ", 
     "about", " ", "local", " ", "behavior", " ", "so", " ", "we", " ", "can",
      " ", "take", " ", "a", " ", "subset", " ", "of", " ", "the", " ", 
     "polynomials", " ", "that", " ", "define", " ", "the", " ", "point"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqListp2", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rows", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"newRow", "=", 
        RowBox[{
         RowBox[{"JacobianFPP", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "/.", "p2"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", 
           RowBox[{"Append", "[", 
            RowBox[{"rows", ",", "newRow"}], "]"}], "]"}], ">", "rk"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"EqListp2", ",", 
            RowBox[{"EqsFPPKeum", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", " ", 
          RowBox[{"rk", "++"}], ";", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"rows", ",", "newRow"}], "]"}]}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "EqsFPPKeum", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{"Now", ",", " ", 
     RowBox[{
      RowBox[{"let", "'"}], "s", " ", "compute", " ", "the", " ", "order", 
      " ", "1", " ", "tangent", " ", "space"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListCoeffs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<a\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "1000"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"count", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParamTanSpaceOrd1", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"ParamTanSpaceOrd1", ",", " ", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{"i", "==", "9"}], ",", " ", 
           RowBox[{"Q8", "->", "1"}], ",", 
           RowBox[{"i", "==", "7"}], ",", " ", 
           RowBox[{"Q6", "->", "v"}], ",", 
           RowBox[{"i", "==", "5"}], ",", 
           RowBox[{"Q4", "->", "u"}], ",", "True", ",", "\t", 
           RowBox[{
            RowBox[{"Qs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "->", 
            RowBox[{
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], "u"}], "+", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], "v"}]}]}]}], "]"}]}], 
        "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "Qs", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tbz", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"tbz", ",", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{"EqListp2", "/.", "ParamTanSpaceOrd1"}], ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", "i"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}]}], "]"}], 
          ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"1", "-", "i"}]}], "}"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "1"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FirstOrderCoeffs", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Solve", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tbz", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "tbz", "]"}]}], "}"}]}], "]"}], "]"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Ord1Eqsp2", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ParamTanSpaceOrd1", "/.", 
      RowBox[{"FirstOrderCoeffs", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Now", " ", 
     RowBox[{"let", "'"}], "s", " ", "compute", " ", "the", " ", "order", " ",
      "2", " ", "tangent", " ", "space"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"ParamTanSpaceOrd2", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"ParamTanSpaceOrd2", ",", " ", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{"i", "==", "9"}], ",", " ", 
           RowBox[{"Q8", "->", "1"}], ",", 
           RowBox[{"i", "==", "7"}], ",", " ", 
           RowBox[{"Q6", "->", "v"}], ",", 
           RowBox[{"i", "==", "5"}], ",", 
           RowBox[{"Q4", "->", "u"}], ",", "True", ",", "\t", 
           RowBox[{
            RowBox[{"Qs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "->", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Qs", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/.", 
               RowBox[{"Ord1Eqsp2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "+", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], 
              RowBox[{"u", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], " ", "u", " ", "v"}], 
             " ", "+", " ", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], 
              RowBox[{"v", "^", "2"}]}]}]}]}], "]"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "Qs", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tbz", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"tbz", ",", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{"EqListp2", "/.", "ParamTanSpaceOrd2"}], ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", "i"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}]}], "]"}], 
          ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"2", "-", "i"}]}], "}"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"SecondOrderCoeffs", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Solve", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tbz", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "tbz", "]"}]}], "}"}]}], "]"}], "]"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Ord2Eqsp2", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ParamTanSpaceOrd2", "/.", 
      RowBox[{"SecondOrderCoeffs", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.86474208184951*^9, 3.864742089257163*^9}, {
   3.8647425991587973`*^9, 3.8647425992433634`*^9}, {3.866126627376144*^9, 
   3.866126661682674*^9}, {3.86612698262822*^9, 3.866127097263571*^9}, 
   3.8662418113776846`*^9, {3.86846884570242*^9, 3.868468876721391*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"3cbdb4fa-ea65-4ac3-8db4-548842f7f274"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "\[Rule]", "0"}], ",", 
    RowBox[{"a10", "\[Rule]", "0"}], ",", 
    RowBox[{"a11", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["7"]]}]}], ",", 
    RowBox[{"a12", "\[Rule]", "0"}], ",", 
    RowBox[{"a13", "\[Rule]", "0"}], ",", 
    RowBox[{"a14", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "14"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}]}]}], ",", 
    RowBox[{"a2", "\[Rule]", "0"}], ",", 
    RowBox[{"a3", "\[Rule]", "0"}], ",", 
    RowBox[{"a4", "\[Rule]", "0"}], ",", 
    RowBox[{"a5", "\[Rule]", "0"}], ",", 
    RowBox[{"a6", "\[Rule]", "0"}], ",", 
    RowBox[{"a7", "\[Rule]", "0"}], ",", 
    RowBox[{"a8", "\[Rule]", "0"}], ",", 
    RowBox[{"a9", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.866241714615675*^9, 3.8662418628824873`*^9, 
  3.866242114225326*^9, 3.8684688837523007`*^9, 3.8821073322470694`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"fdc669ff-bad2-4c65-86e9-e012b8c8a7af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Q0", "\[Rule]", "0"}], ",", 
   RowBox[{"Q1", "\[Rule]", "0"}], ",", 
   RowBox[{"Q2", "\[Rule]", "0"}], ",", 
   RowBox[{"Q3", "\[Rule]", "0"}], ",", 
   RowBox[{"Q4", "\[Rule]", "u"}], ",", 
   RowBox[{"Q5", "\[Rule]", "0"}], ",", 
   RowBox[{"Q6", "\[Rule]", "v"}], ",", 
   RowBox[{"Q7", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["7"]]}], ")"}], " ", "u"}]}], ",", 
   RowBox[{"Q8", "\[Rule]", "1"}], ",", 
   RowBox[{"Q9", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "14"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "7"}], " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["7"]}], ")"}], " ", "v"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.866241714615675*^9, 3.8662418628824873`*^9, 
  3.866242114225326*^9, 3.8684688837523007`*^9, 3.8821073322510695`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"f4233c5e-cec9-4430-9579-0b961b2edb75"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a15", "\[Rule]", "0"}], ",", 
    RowBox[{"a16", "\[Rule]", "0"}], ",", 
    RowBox[{"a17", "\[Rule]", 
     RowBox[{
      FractionBox["1", "14"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}]}]}], ",", 
    RowBox[{"a18", "\[Rule]", "0"}], ",", 
    RowBox[{"a19", "\[Rule]", "0"}], ",", 
    RowBox[{"a20", "\[Rule]", "0"}], ",", 
    RowBox[{"a21", "\[Rule]", "0"}], ",", 
    RowBox[{"a22", "\[Rule]", 
     RowBox[{
      FractionBox["3", "4"], "-", 
      FractionBox["\[ImaginaryI]", 
       RowBox[{"4", " ", 
        SqrtBox["7"]}]]}]}], ",", 
    RowBox[{"a23", "\[Rule]", "0"}], ",", 
    RowBox[{"a24", "\[Rule]", "0"}], ",", 
    RowBox[{"a25", "\[Rule]", "0"}], ",", 
    RowBox[{"a26", "\[Rule]", "0"}], ",", 
    RowBox[{"a27", "\[Rule]", "0"}], ",", 
    RowBox[{"a28", "\[Rule]", "0"}], ",", 
    RowBox[{"a29", "\[Rule]", "0"}], ",", 
    RowBox[{"a30", "\[Rule]", "0"}], ",", 
    RowBox[{"a31", "\[Rule]", "0"}], ",", 
    RowBox[{"a32", "\[Rule]", "0"}], ",", 
    RowBox[{"a33", "\[Rule]", "0"}], ",", 
    RowBox[{"a34", "\[Rule]", "0"}], ",", 
    RowBox[{"a35", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.866241714615675*^9, 3.8662418628824873`*^9, 
  3.866242114225326*^9, 3.8684688837523007`*^9, 3.8821073390230694`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"0e7bc49e-dddb-4e82-8816-6b7b4e855ba3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Q0", "\[Rule]", 
    RowBox[{
     FractionBox["1", "14"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["7"]}], ")"}], " ", 
     SuperscriptBox["v", "2"]}]}], ",", 
   RowBox[{"Q1", "\[Rule]", "0"}], ",", 
   RowBox[{"Q2", "\[Rule]", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u", " ", "v"}]}], ",", 
   RowBox[{"Q3", "\[Rule]", "0"}], ",", 
   RowBox[{"Q4", "\[Rule]", "u"}], ",", 
   RowBox[{"Q5", "\[Rule]", "0"}], ",", 
   RowBox[{"Q6", "\[Rule]", "v"}], ",", 
   RowBox[{"Q7", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["7"]]}], ")"}], " ", "u"}]}], ",", 
   RowBox[{"Q8", "\[Rule]", "1"}], ",", 
   RowBox[{"Q9", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "14"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "7"}], " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["7"]}], ")"}], " ", "v"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.866241714615675*^9, 3.8662418628824873`*^9, 
  3.866242114225326*^9, 3.8684688837523007`*^9, 3.882107339031068*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"c3fe63d5-4880-4f9c-81a5-0e1ed01f8ec5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We can now generate S3
\
\>", "Subsection",
 CellChangeTimes->{{3.8647427357372828`*^9, 
  3.8647427456863937`*^9}},ExpressionUUID->"b2c4d2e2-3e2f-4a0b-b641-\
9540b727f6bc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Mod7Weights", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "3"}], " ", ",", 
      RowBox[{"-", "5"}], ",", 
      RowBox[{"-", "6"}], ",", 
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "5"}], ",", 
      RowBox[{"-", "6"}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "C_", "7", " ", "weights", " ", "on", " ", "the", " ", "variables"}], ",",
     " ", 
    RowBox[{"as", " ", "in", " ", "the", " ", "paper"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Powers", "=", 
   RowBox[{"{", 
    RowBox[{
    "d1", ",", "d2", ",", "d3", ",", "d4", ",", "d5", ",", "d6", ",", "d7", 
     ",", "d8", ",", "d9", ",", "d10"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllPowers", "=", "\[IndentingNewLine]", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Powers", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[Equal]", 
          "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mod7", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CorrectPowers", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod7Weights", "[", 
                RowBox[{"[", "k", "]"}], "]"}], " ", 
               RowBox[{"Powers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "/.", 
            RowBox[{"AllPowers", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], "\[Equal]", 
         "mod7"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"CorrectPowers", ",", 
           RowBox[{"AllPowers", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "AllPowers", "]"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Generates", " ", "list", " ", "of", " ", "suitable", " ", "monomials"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Monomials", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Qs", "[", 
          RowBox[{"[", "n", "]"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Powers", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "/.", 
           RowBox[{"CorrectPowers", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "CorrectPowers", "]"}]}], "}"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ListCoeffs", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<b\>\"", ",", 
         RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S3", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ListCoeffs", "[", 
        RowBox[{"[", "i", "]"}], "]"}], " ", 
       RowBox[{"Monomials", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbz", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"tbz", ",", 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"S3", "/.", "Ord2Eqsp1"}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "0", ",", "i"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"tbz", ",", 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"S3", "/.", "Ord2Eqsp2"}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "0", ",", "i"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}]}], "]"}], 
        ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", 
         RowBox[{"2", "-", "i"}]}], "}"}]}], "]"}], ";"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"CoeffsS3", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tbz", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "tbz", "]"}]}], "}"}]}], "]"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S3", "=", 
   RowBox[{"Together", "[", 
    RowBox[{"S3", "/.", "CoeffsS3"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bsS3", "=", 
   RowBox[{"Intersection", "[", 
    RowBox[{
     RowBox[{"Variables", "[", "S3", "]"}], ",", " ", "ListCoeffs"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.864742749145341*^9, 3.864742810248732*^9}, {
  3.864743105108991*^9, 3.8647431065192037`*^9}, {3.8647497628499775`*^9, 
  3.8647497629757767`*^9}, {3.864826952492298*^9, 3.864826999263652*^9}, {
  3.864827072308623*^9, 3.864827155594186*^9}, {3.8649916234178457`*^9, 
  3.864991623614911*^9}, {3.8661271467513423`*^9, 3.866127187432583*^9}, {
  3.8684689024819975`*^9, 3.868468902606059*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"7c5c9fd4-d848-4d4b-b0f7-4ce58dc7548e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b6", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"7", " ", "\[ImaginaryI]", " ", "b1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["7"]}], ")"}], " ", "b5"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
         SqrtBox["7"]}], ")"}]}]]}], ",", 
    RowBox[{"b7", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"21", " ", "\[ImaginaryI]", " ", "b1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["7"]}], ")"}], " ", "b5"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", "\[ImaginaryI]"}], "+", 
         SqrtBox["7"]}], ")"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8662418544024773`*^9, 3.866241869209487*^9}, 
   3.866242118540326*^9, 3.8684689108645287`*^9, 3.88210733955907*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"cf4ca3fa-15d3-4d54-a9f4-deb8bab50231"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["7"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["7"]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"56", " ", "b4", " ", "Q1", " ", "Q2"}], "+", 
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"], " ", "b4", " ", "Q1", " ", "Q2"}], "+", 
     RowBox[{"56", " ", "b3", " ", "Q3", " ", "Q4"}], "+", 
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"], " ", "b3", " ", "Q3", " ", "Q4"}], "+", 
     RowBox[{"56", " ", "b8", " ", "Q0", " ", "Q5"}], "+", 
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"], " ", "b8", " ", "Q0", " ", "Q5"}], "+", 
     RowBox[{"56", " ", "b1", " ", 
      SuperscriptBox["Q6", "2"]}], "+", 
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"], " ", "b1", " ", 
      SuperscriptBox["Q6", "2"]}], "+", 
     RowBox[{"56", " ", "b2", " ", "Q3", " ", "Q7"}], "+", 
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"], " ", "b2", " ", "Q3", " ", "Q7"}], "+", 
     RowBox[{"63", " ", "b1", " ", "Q0", " ", "Q8"}], "+", 
     RowBox[{"21", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"], " ", "b1", " ", "Q0", " ", "Q8"}], "-", 
     RowBox[{"14", " ", "b5", " ", "Q0", " ", "Q8"}], "-", 
     RowBox[{"10", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"], " ", "b5", " ", "Q0", " ", "Q8"}], "+", 
     RowBox[{"56", " ", "b5", " ", "Q6", " ", "Q9"}], "+", 
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"], " ", "b5", " ", "Q6", " ", "Q9"}], "-", 
     RowBox[{"49", " ", "b1", " ", 
      SuperscriptBox["Q9", "2"]}], "+", 
     RowBox[{"7", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"], " ", "b1", " ", 
      SuperscriptBox["Q9", "2"]}], "+", 
     RowBox[{"56", " ", "b5", " ", 
      SuperscriptBox["Q9", "2"]}]}], ")"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8662418544024773`*^9, 3.866241869209487*^9}, 
   3.866242118540326*^9, 3.8684689108645287`*^9, 3.882107339575078*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"83040250-fa2a-4748-96dc-59eb009f7e34"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" We will now compute random points on the FPP", "Subsection",
 CellChangeTimes->{{3.8647399688022985`*^9, 3.8647399989210606`*^9}, {
  3.868468942369421*^9, 
  3.8684689449553113`*^9}},ExpressionUUID->"b9ba71e0-2e96-4cce-aa2c-\
6a1957d93e32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Qpoints", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Q0", "==", 
               RowBox[{
                RowBox[{"RandomInteger", "[", "100", "]"}], "+", "1"}]}], ",", 
              RowBox[{"Q1", "==", 
               RowBox[{
                RowBox[{"RandomInteger", "[", "100", "]"}], "+", "1"}]}], ",", 
              RowBox[{"Q2", "==", 
               RowBox[{
                RowBox[{"RandomInteger", "[", "100", "]"}], "+", "1"}]}]}], 
             "}"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"0", "==", 
               RowBox[{"EqsFPPKeum", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Length", "[", "EqsFPPKeum", "]"}]}], "}"}]}], 
             "]"}]}], "]"}], ",", "1000"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "100"}], "}"}]}], "]"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"To", " ", "save", " ", "time"}], ",", " ", 
    RowBox[{
     RowBox[{"we", " ", "will", " ", "use", " ", "the", " ", "pre"}], "-", 
     RowBox[{"computed", " ", "points", " ", "in", " ", 
      RowBox[{"\"\<FPPPoints.txt\>\"", ".", " ", "If"}], " ", "you", " ", 
      "wish"}]}], ",", " ", 
    RowBox[{
    "you", " ", "may", " ", "recompute", " ", "points", " ", "using", " ", 
     "the", " ", "code", " ", 
     RowBox[{"above", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"fname", "=", "\"\<Dependencies\\\\FPPPoints.txt\>\""}], ";", " ", 
   RowBox[{"OpenRead", "[", "fname", "]"}], ";", " ", 
   RowBox[{"Qpoints", "=", 
    RowBox[{"Read", "[", "fname", "]"}]}], ";", 
   RowBox[{"Close", "[", "fname", "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.868468949058522*^9, 3.868469021524413*^9}, {
  3.8684691507792425`*^9, 3.8684691898531723`*^9}, {3.8821073462015276`*^9, 
  3.8821073723608418`*^9}, {3.8832365369098177`*^9, 
  3.8832365708324037`*^9}},ExpressionUUID->"94e81449-5f8e-448c-9a0e-\
280d4b714f75"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Using the order 3 automorphism on the surface, we will use S3 to obtain S5 \
and S6 (quadratics in degree 6). Then, we will get D3=S3 S5 S6 (a sextic in \
degree 0). We will use the points we just generated to generate a list of \
values, in the coefficients, of S3 S5 S6 - D3 = 0.\
\>", "Subsection",
 CellChangeTimes->{{3.8647421368841352`*^9, 
  3.864742231152505*^9}},ExpressionUUID->"90a82a30-39bf-4216-93a1-\
86e68aa9ec9a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Order3Aut", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Q1", "->", "Q2"}], ",", " ", 
      RowBox[{"Q2", "->", "Q3"}], ",", 
      RowBox[{"Q3", "->", "Q1"}], ",", 
      RowBox[{"Q4", "->", "Q5"}], ",", 
      RowBox[{"Q5", "->", "Q6"}], ",", 
      RowBox[{"Q6", "->", "Q4"}], ",", 
      RowBox[{"Q7", "->", "Q8"}], ",", 
      RowBox[{"Q8", "->", "Q9"}], ",", 
      RowBox[{"Q9", "->", "Q7"}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Order", " ", "3", " ", "automorphism"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S5", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"S3", " ", "/.", " ", "Order3Aut"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S6", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"S5", "/.", "Order3Aut"}], "]"}]}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Since", " ", "D3", " ", "is", " ", "of", " ", "degree", " ", "0", " ", 
     "and", " ", "is", " ", "C_", "7", " ", "invariant"}], ",", " ", 
    RowBox[{
    "we", " ", "have", " ", "by", " ", "degree", " ", "and", " ", "invariant",
      " ", "conditions", " ", "the", " ", "following", " ", "form", " ", 
     "for", " ", "D3"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"es", "=", 
   RowBox[{"{", 
    RowBox[{"e1", ",", "e2", ",", "e3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e1", " ", 
       RowBox[{"Q0", "^", "2"}]}], "+", 
      RowBox[{"e2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Q1", " ", "Q6"}], "+", 
         RowBox[{"Q2", " ", "Q4"}], "+", 
         RowBox[{"Q3", " ", "Q5"}]}], ")"}]}], "+", 
      RowBox[{"e3", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Q1", " ", "Q9"}], "+", 
         RowBox[{"Q2", " ", "Q7"}], "+", 
         RowBox[{"Q3", " ", "Q8"}]}], ")"}]}]}], ")"}], "^", "3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eAndbs", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"es", ",", "bsS3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8647422363674393`*^9, 3.864742393849843*^9}, {
   3.8647434852571335`*^9, 3.8647434969014173`*^9}, {3.864748245372241*^9, 
   3.8647482465712423`*^9}, {3.864748325152548*^9, 3.864748328985408*^9}, {
   3.8647645012936907`*^9, 3.864764502670658*^9}, {3.864764716935795*^9, 
   3.86476486665691*^9}, {3.8647649883760147`*^9, 3.864765000054993*^9}, {
   3.8647654913197775`*^9, 3.864765518089937*^9}, {3.864766033905944*^9, 
   3.8647660356875114`*^9}, 3.864766819382177*^9, {3.864810142347076*^9, 
   3.8648101859759583`*^9}, {3.864811393872883*^9, 3.864811403262765*^9}, {
   3.8648114680218973`*^9, 3.8648115211233473`*^9}, {3.864819306483823*^9, 
   3.8648193118213663`*^9}, {3.8648194906409254`*^9, 
   3.8648194955619416`*^9}, {3.8648195347771764`*^9, 
   3.8648195923747625`*^9}, {3.864819638195215*^9, 3.8648196435807643`*^9}, {
   3.86482013194728*^9, 3.8648201324109526`*^9}, 3.864827481402013*^9, {
   3.864827557880822*^9, 3.864827580628847*^9}, {3.868469030800414*^9, 
   3.86846905226923*^9}, {3.868469260201651*^9, 3.868469277025564*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"560b4b05-ef2e-44e2-b030-1bc5e5c318f8"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "tries", " ", "to", " ", "compute", " ", "the", " ", "matrix", " ", "with", 
   " ", "the", " ", "ceofficients", " ", "e_i", " ", "and", " ", "b_i", " ", 
   "as", " ", "the", " ", "independent", " ", "variables"}], "*)"}]], "Input",
 CellChangeTimes->{{3.864827507023254*^9, 3.864827531981471*^9}, 
   3.8662382557315807`*^9},
 CellLabel->"In[82]:=",ExpressionUUID->"94ee3d51-9fe8-4d2b-97a5-827734b6ec94"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Monomialseb", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"MonomialList", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S3", " ", "S5", " ", "S6"}], " ", "-", " ", "D3"}], ")"}], 
        ",", "eAndbs"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"MonomialList", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S3", " ", "S5", " ", "S6"}], " ", "-", " ", "D3"}], 
           ")"}], ",", "eAndbs"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/.", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"eAndbs", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "->", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "eAndbs", "]"}]}], "}"}]}], "]"}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ListCoeffsAndPs", "=", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"MonomialList", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S3", " ", "S5", " ", "S6"}], " ", "-", " ", "D3"}], 
           ")"}], ",", "eAndbs"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/", "Monomialseb"}], ",", "1000"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListCoeffsAndPsValues", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ListCoeffsAndPs", "/.", 
      RowBox[{"Qpoints", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Qpoints", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", "ListCoeffsAndPsValues", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.864827211822178*^9, 3.8648272326823325`*^9}, {
  3.864827268578364*^9, 3.864827307327053*^9}, {3.864827699920231*^9, 
  3.86482783434105*^9}, {3.864827937330279*^9, 3.864827949314831*^9}, {
  3.864827983118926*^9, 3.864827987188776*^9}, {3.864828579373988*^9, 
  3.8648285935078754`*^9}, {3.8684690653259745`*^9, 3.8684690666419706`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"52acb984-bffd-47b5-a575-f683db7a048b"],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{3.866242152567326*^9, 3.8684692079356623`*^9, 
  3.8684692983232975`*^9, 3.8821074823497334`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"132f880b-7e9f-4c37-9639-69c1df1b8932"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListCoeffsAndPsReducedValues", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"$MaxExtraPrecision", "=", "1000"}], "}"}], ",", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"RowReduce", "[", "ListCoeffsAndPsValues", "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "900"}], ")"}]}]}], "]"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8648281693055315`*^9, 3.8648282007061996`*^9}, {
   3.864904091677902*^9, 3.864904146178482*^9}, {3.864904187860928*^9, 
   3.864904192423671*^9}, {3.864904234519853*^9, 3.864904358663889*^9}, {
   3.8649043972072315`*^9, 3.864904428975196*^9}, {3.864904592798128*^9, 
   3.86490466880751*^9}, {3.864904711746293*^9, 3.8649047265151825`*^9}, 
   3.864905004374155*^9, {3.8649252638078423`*^9, 3.864925276976055*^9}, {
   3.8649269555465717`*^9, 3.86492701544545*^9}, {3.864927045727289*^9, 
   3.8649271452460327`*^9}, {3.864927213709922*^9, 3.8649272237047367`*^9}, {
   3.8649280045305586`*^9, 3.864928010781561*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"ac4fc451-f726-4dba-a4bb-77886c74e85f"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "will", " ", "export", " ", "this", " ", "to", " ", "magma", 
    " ", "to", " ", "reduce", " ", "mod", " ", "37", " ", "and", " ", "take", 
    " ", "linear", " ", "cuts", " ", "to", " ", "find", " ", "a", " ", 
    "solution"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Since", " ", "we", " ", "need", " ", "to", " ", "take", " ", "it", " ", 
     "mod", " ", "p"}], ",", " ", 
    RowBox[{
    "want", " ", "to", " ", "make", " ", "the", " ", "coefficients", " ", 
     "integers"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DenominatorOfAll", "=", 
     RowBox[{"Apply", "[", 
      RowBox[{"LCM", ",", 
       RowBox[{"Join", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Apply", "[", 
           RowBox[{"LCM", ",", 
            RowBox[{"Denominator", "[", 
             RowBox[{"ListCoeffsAndPsReducedValues", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "ListCoeffsAndPsReducedValues", "]"}]}], 
           "}"}]}], "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListCoeffsAndPsReducedValues", "=", 
     RowBox[{"Cancel", "[", 
      RowBox[{"ListCoeffsAndPsReducedValues", "*", "DenominatorOfAll"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ToRR", "[", "x_", "]"}], ":=", 
     RowBox[{"Ret", "=", 
      RowBox[{
       RowBox[{"Rationalize", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"Re", "[", "x", "]"}], ",", "1900"}], "]"}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1800"}], ")"}]}]}], "]"}], "]"}], "+", 
       RowBox[{"rr", " ", 
        RowBox[{"Rationalize", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Im", "[", "x", "]"}], "/", 
              SqrtBox["7"]}], ",", "1900"}], "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "1800"}], ")"}]}]}], "]"}], "]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListCoeffsAndPsReducedValuesrr", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToRR", "[", 
        RowBox[{"ListCoeffsAndPsReducedValues", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "ListCoeffsAndPsReducedValues", "]"}]}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tbzrr", "=", 
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"ListCoeffsAndPsReducedValuesrr", ".", "Monomialseb"}], ",", 
       RowBox[{"Except", "@", "0"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8648281693055315`*^9, 3.8648282007061996`*^9}, {
   3.864904091677902*^9, 3.864904146178482*^9}, {3.864904187860928*^9, 
   3.864904192423671*^9}, {3.864904234519853*^9, 3.864904358663889*^9}, {
   3.8649043972072315`*^9, 3.864904428975196*^9}, {3.864904592798128*^9, 
   3.86490466880751*^9}, {3.864904711746293*^9, 3.8649047265151825`*^9}, 
   3.864905004374155*^9, {3.8649252638078423`*^9, 3.864925276976055*^9}, {
   3.8649269555465717`*^9, 3.86492701544545*^9}, {3.864927045727289*^9, 
   3.8649271452460327`*^9}, {3.864927213709922*^9, 3.864927237132688*^9}, {
   3.864927321460291*^9, 3.864927347102228*^9}, {3.8649278670379963`*^9, 
   3.8649279144841895`*^9}, {3.864928006914872*^9, 3.8649280141084757`*^9}, {
   3.883236604577148*^9, 
   3.8832366067052937`*^9}},ExpressionUUID->"e2a5ffed-ec67-4dd6-8cfd-\
872600bb8014"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<Coeffs Vanishing.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", " ", "tbzrr"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8648281693055315`*^9, 3.8648282007061996`*^9}, {
   3.864904091677902*^9, 3.864904146178482*^9}, {3.864904187860928*^9, 
   3.864904192423671*^9}, {3.864904234519853*^9, 3.864904358663889*^9}, {
   3.8649043972072315`*^9, 3.864904428975196*^9}, {3.864904592798128*^9, 
   3.86490466880751*^9}, {3.864904711746293*^9, 3.8649047265151825`*^9}, 
   3.864905004374155*^9, {3.8649252638078423`*^9, 3.864925276976055*^9}, {
   3.8649269555465717`*^9, 3.86492701544545*^9}, {3.864927045727289*^9, 
   3.8649271452460327`*^9}, {3.864927213709922*^9, 3.864927237132688*^9}, 
   3.866241668230683*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"c9b67087-3e93-40dd-a951-5742867b6967"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Our magma calculations find one of the solutions mod 37. Here we will attempt \
to lift it back up.\
\>", "Subsection",
 CellChangeTimes->{{3.8649253125774326`*^9, 3.864925338821941*^9}, {
   3.8649475637632136`*^9, 3.8649475661242695`*^9}, {3.864947933493199*^9, 
   3.8649479341413937`*^9}, 
   3.883236613481405*^9},ExpressionUUID->"f89e881c-933e-4854-aeee-\
3c4b2050fe1f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"varseb", "=", 
    RowBox[{"{", 
     RowBox[{
     "b1", ",", "b2", ",", "b3", ",", "b4", ",", "b5", ",", "b8", ",", "e1", 
      ",", "e2", ",", "e3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "will", " ", "make", " ", "the", " ", "further", " ", 
     "assumption", " ", "that", " ", "e1"}], "==", 
    RowBox[{
    "1.", " ", "So", " ", "we", " ", "will", " ", "eventually", " ", "find", 
     " ", "D3", " ", "up", " ", "to", " ", "scaling"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Point1mod37", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"varseb", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "==", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "19", ",", "1", ",", "34", ",", "7", ",", "9", ",", "0", ",", "1", 
          ",", "16", ",", "17"}], "}"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "varseb", "]"}]}], "}"}]}], "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Mod", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"tbzrr", "/.", 
     RowBox[{"rr", "->", "17"}]}], "/.", "Point1mod37"}], ",", "37"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8649253574052753`*^9, 3.86492553532191*^9}, {
   3.8649256387591915`*^9, 3.864925640871562*^9}, {3.8649256796817684`*^9, 
   3.8649256853372765`*^9}, {3.86492576984045*^9, 3.864925787535104*^9}, {
   3.864926062054932*^9, 3.8649261364119015`*^9}, 3.864928311364105*^9, {
   3.86492856090564*^9, 3.864928570753764*^9}, {3.8649480375543776`*^9, 
   3.8649480388717947`*^9}, {3.864948628055372*^9, 3.8649486296413746`*^9}, 
   3.8649873472444525`*^9, 3.864987939377742*^9, {3.868471116576123*^9, 
   3.8684712685651464`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"4fed880e-3a52-4565-b857-cfe4203d339a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b1", "\[Rule]", "19"}], ",", 
   RowBox[{"b2", "\[Rule]", "1"}], ",", 
   RowBox[{"b3", "\[Rule]", "34"}], ",", 
   RowBox[{"b4", "\[Rule]", "7"}], ",", 
   RowBox[{"b5", "\[Rule]", "9"}], ",", 
   RowBox[{"b8", "\[Rule]", "0"}], ",", 
   RowBox[{"e1", "\[Rule]", "1"}], ",", 
   RowBox[{"e2", "\[Rule]", "16"}], ",", 
   RowBox[{"e3", "\[Rule]", "17"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8662421599313297`*^9, {3.8684712365414057`*^9, 3.8684712691411963`*^9}, 
   3.8821075996052003`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"ffb61b56-2ec9-4a94-9e21-47309ca5fee4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8662421599313297`*^9, {3.8684712365414057`*^9, 3.8684712691411963`*^9}, 
   3.8821075996102004`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"5fd678fa-ed4e-463b-97d5-5b8bb06fe7ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Let", "'"}], "s", " ", "also", " ", "make", " ", "a", " ", 
    "record", " ", "of", " ", "the", " ", "two", " ", "other", " ", "points", 
    " ", "mod", " ", "37"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Point2mod37", "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"varseb", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "==", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "13", ",", "26", ",", "33", ",", "34", ",", "12", ",", "0", ",", 
            "1", ",", "16", ",", "17"}], "}"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "varseb", "]"}]}], "}"}]}], "]"}], "]"}], 
     "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Point3mod37", "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"varseb", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "==", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "5", ",", "10", ",", "7", ",", "33", ",", "16", ",", "0", ",", "1",
             ",", "16", ",", "17"}], "}"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "varseb", "]"}]}], "}"}]}], "]"}], "]"}], 
     "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tbzrr", "/.", 
       RowBox[{"rr", "->", "17"}]}], "/.", "Point2mod37"}], ",", "37"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tbzrr", "/.", 
       RowBox[{"rr", "->", "17"}]}], "/.", "Point3mod37"}], ",", "37"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.864987330105443*^9, 3.864987367374488*^9}, {
  3.864987783020029*^9, 3.8649878137250385`*^9}, {3.8649878814311037`*^9, 
  3.8649879031201115`*^9}, {3.864987979087767*^9, 3.86498800237658*^9}, {
  3.864988098378968*^9, 3.864988105954113*^9}, {3.868471281208291*^9, 
  3.868471327434212*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"8e23203e-49b7-4498-a81e-07062fd43c23"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b1", "\[Rule]", "13"}], ",", 
   RowBox[{"b2", "\[Rule]", "26"}], ",", 
   RowBox[{"b3", "\[Rule]", "33"}], ",", 
   RowBox[{"b4", "\[Rule]", "34"}], ",", 
   RowBox[{"b5", "\[Rule]", "12"}], ",", 
   RowBox[{"b8", "\[Rule]", "0"}], ",", 
   RowBox[{"e1", "\[Rule]", "1"}], ",", 
   RowBox[{"e2", "\[Rule]", "16"}], ",", 
   RowBox[{"e3", "\[Rule]", "17"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8662421599513264`*^9, 3.8684713278914413`*^9, 
  3.882107601467058*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"f7970677-9088-43f2-86b9-9df4c90f2cf0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b1", "\[Rule]", "5"}], ",", 
   RowBox[{"b2", "\[Rule]", "10"}], ",", 
   RowBox[{"b3", "\[Rule]", "7"}], ",", 
   RowBox[{"b4", "\[Rule]", "33"}], ",", 
   RowBox[{"b5", "\[Rule]", "16"}], ",", 
   RowBox[{"b8", "\[Rule]", "0"}], ",", 
   RowBox[{"e1", "\[Rule]", "1"}], ",", 
   RowBox[{"e2", "\[Rule]", "16"}], ",", 
   RowBox[{"e3", "\[Rule]", "17"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8662421599513264`*^9, 3.8684713278914413`*^9, 
  3.882107601469057*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"613ecc1e-a9e9-48d5-9b5a-658d1302a751"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8662421599513264`*^9, 3.8684713278914413`*^9, 
  3.882107601472058*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"a0b3402c-b588-4bb5-9f37-c8d8a24926b0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8662421599513264`*^9, 3.8684713278914413`*^9, 
  3.882107601474057*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"23fa5cbf-e4f0-4f21-87e5-f7b8d4ebbf05"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We will now try to lift the solutions to the p-adics, and then to the complex \
numbers
 \
\>", "Subsection",
 CellChangeTimes->{{3.8649479378882*^9, 3.864947946683536*^9}, {
  3.8649494872701893`*^9, 3.8649494933273697`*^9}, {3.8662383114348445`*^9, 
  3.8662383242288446`*^9}},ExpressionUUID->"3c8a148f-b0a8-4030-8769-\
832b0ef921a6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NewPt", "=", 
   RowBox[{"{", 
    RowBox[{
    "v1", ",", "v2", ",", "v3", ",", "v4", ",", "v5", ",", "v6", ",", "v7", 
     ",", "v8", ",", "v9"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Pt", "=", 
  RowBox[{"varseb", "/.", "Point3mod37"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rvalue", "=", "17"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"maxdep", "=", "200"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"dep", "=", "1"}], ",", 
    RowBox[{"dep", "\[LessEqual]", "maxdep"}], ",", 
    RowBox[{"dep", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"dep", ",", "20"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"dep", ",", "\"\< \>\""}], "]"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "computing", " ", "the", " ", "square", " ", "root", " ", "of", " ", 
       RowBox[{"(", 
        RowBox[{"-", "7"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "0"}], ",", 
       RowBox[{"i", "\[LessEqual]", "36"}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"rvalue", "+", 
                RowBox[{
                 RowBox[{"37", "^", "dep"}], " ", "i"}]}], ")"}], "^", "2"}], 
             "+", "7"}], ",", 
            RowBox[{"37", "^", 
             RowBox[{"(", 
              RowBox[{"dep", "+", "1"}], ")"}]}]}], "]"}], "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"rvalue", "+=", 
           RowBox[{
            RowBox[{"37", "^", "dep"}], " ", "i"}]}], ";", 
          "\[IndentingNewLine]", "Break", ";"}]}], "]"}]}], "  ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Found", " ", "the", " ", "new", " ", "rvalue"}], ",", " ", 
        RowBox[{"and", " ", "stop", " ", "the", " ", "loop"}]}], "*)"}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"trying", " ", "on", " ", "new", " ", "point"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Ptplus", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"varseb", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pt", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"37", "^", "dep"}], "  ", 
            RowBox[{"NewPt", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "NewPt", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Eqs", "=", 
      RowBox[{"{", 
       RowBox[{"0", "\[Equal]", "v7"}], "}"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"we", " ", "want", " ", "to", " ", "normalize", " ", "e1"}], 
       "=", 
       RowBox[{"1", " ", "in", " ", "the", " ", "solution"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "tbzrr", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"Eqs", ",", 
         RowBox[{"0", "\[Equal]", 
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"tbzrr", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "/.", 
                RowBox[{"rr", "\[Rule]", "rvalue"}]}], ")"}], "/.", 
              "Ptplus"}], ")"}], "/", 
            RowBox[{"37", "^", "dep"}]}], "]"}]}]}], "]"}]}], " ", 
      RowBox[{"(*", 
       RowBox[{"Problem", " ", "is", " ", "here"}], "*)"}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{"Eqs", ",", 
        RowBox[{"Modulus", "\[Rule]", "37"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Pt", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"varseb", "/.", "Ptplus"}], ")"}], "/.", 
       RowBox[{"sols", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}]}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Mod", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"tbzrr", "/.", 
      RowBox[{"rr", "->", "rvalue"}]}], ")"}], "/.", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"varseb", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "->", 
       RowBox[{"Pt", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Pt", "]"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"37", "^", 
    RowBox[{"(", "dep", ")"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"IntegerExponent", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"tbzrr", "/.", 
      RowBox[{"rr", "->", "rvalue"}]}], ")"}], "/.", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"varseb", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "->", 
       RowBox[{"Pt", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Pt", "]"}]}], "}"}]}], "]"}]}], ",", " ", 
   "37"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8649261696284647`*^9, 3.864926257409017*^9}, {
   3.8649263085640497`*^9, 3.864926406852321*^9}, {3.864926439863225*^9, 
   3.864926507968689*^9}, {3.864926609991172*^9, 3.8649266131765895`*^9}, 
   3.864928426653285*^9, {3.8649284712454433`*^9, 3.8649284734346*^9}, 
   3.864928719954494*^9, {3.864948085713441*^9, 3.864948111907515*^9}, 
   3.8649482202929807`*^9, {3.8649483118578577`*^9, 3.864948314245219*^9}, {
   3.864948360389744*^9, 3.864948441800231*^9}, {3.864948636549758*^9, 
   3.86494863714624*^9}, {3.8649486975325985`*^9, 3.864948699521014*^9}, {
   3.864978044765391*^9, 3.864978045293395*^9}, {3.864983388180127*^9, 
   3.864983462752313*^9}, {3.8649834939093237`*^9, 3.8649834942583227`*^9}, 
   3.8649846568707247`*^9, {3.864985231439662*^9, 3.8649852378520107`*^9}, {
   3.864985529880473*^9, 3.864985535884656*^9}, 3.8649879222647147`*^9, {
   3.8649879703557796`*^9, 3.8649879709490433`*^9}, {3.8649881158691797`*^9, 
   3.8649881159389176`*^9}, {3.865003435638606*^9, 3.865003435933042*^9}, {
   3.868471499160214*^9, 3.8684715280914984`*^9}, {3.868471738051322*^9, 
   3.868471738939547*^9}, {3.8684724084406776`*^9, 3.868472432186346*^9}, {
   3.868472585369233*^9, 3.8684725854940104`*^9}, {3.8684732716871185`*^9, 
   3.868473271805992*^9}, {3.8684739026097565`*^9, 3.868473902703413*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"67d6e9aa-3448-42b8-8928-b0b8600c97fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "10", ",", "7", ",", "33", ",", "16", ",", "0", ",", "1", ",", 
   "16", ",", "17"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8649265337647543`*^9, 3.8649266160905285`*^9, 3.864928226670209*^9, 
   3.8649283840709486`*^9, 3.8649285741842346`*^9, 3.864945496583249*^9, 
   3.8649480555182*^9, 3.8649481211534734`*^9, 3.8649482218671293`*^9, {
   3.864948362920933*^9, 3.864948403964324*^9}, 3.8649484432781696`*^9, 
   3.8649486447539873`*^9, 3.86494870703948*^9, 3.8649780510160437`*^9, {
   3.864983481386324*^9, 3.864983500749301*^9}, 3.8649852394545493`*^9, 
   3.8649855373239284`*^9, 3.8649881529855595`*^9, 3.864990628788623*^9, 
   3.8649941627613115`*^9, 3.8650035084629*^9, 3.865066637109497*^9, 
   3.8650677356120815`*^9, 3.865337676533002*^9, 3.8662421600263267`*^9, 
   3.868471357042822*^9, {3.868471499820573*^9, 3.8684715285206933`*^9}, 
   3.8684717431117287`*^9, 3.868472432572732*^9, 3.8684725860010014`*^9, 
   3.8684732723631754`*^9, 3.868473903114002*^9, 3.882107605351701*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"a545296b-03a7-4341-a459-acb76e1b884c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"20", "\[InvisibleSpace]", "\<\" \"\>"}],
  SequenceForm[20, " "],
  Editable->False]], "Print",
 CellChangeTimes->{3.8684721555367*^9, 3.86847247289373*^9, 
  3.8684726250270033`*^9, 3.8684733135591764`*^9, 3.868473944216001*^9, 
  3.882107642388334*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"f798acdf-ac22-42da-b2b8-11ea5d1bb7ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"40", "\[InvisibleSpace]", "\<\" \"\>"}],
  SequenceForm[40, " "],
  Editable->False]], "Print",
 CellChangeTimes->{3.8684721555367*^9, 3.86847247289373*^9, 
  3.8684726250270033`*^9, 3.8684733135591764`*^9, 3.868473944216001*^9, 
  3.882107687168376*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"d0fc6925-c488-4145-9427-3cd798ae3fef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"60", "\[InvisibleSpace]", "\<\" \"\>"}],
  SequenceForm[60, " "],
  Editable->False]], "Print",
 CellChangeTimes->{3.8684721555367*^9, 3.86847247289373*^9, 
  3.8684726250270033`*^9, 3.8684733135591764`*^9, 3.868473944216001*^9, 
  3.882107733538378*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"f96594e1-e96e-4f9e-8663-970ccf4f3cdb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"80", "\[InvisibleSpace]", "\<\" \"\>"}],
  SequenceForm[80, " "],
  Editable->False]], "Print",
 CellChangeTimes->{3.8684721555367*^9, 3.86847247289373*^9, 
  3.8684726250270033`*^9, 3.8684733135591764`*^9, 3.868473944216001*^9, 
  3.882107786828651*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"b2718302-ad19-48eb-8dce-0f3bcbaff797"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"100", "\[InvisibleSpace]", "\<\" \"\>"}],
  SequenceForm[100, " "],
  Editable->False]], "Print",
 CellChangeTimes->{3.8684721555367*^9, 3.86847247289373*^9, 
  3.8684726250270033`*^9, 3.8684733135591764`*^9, 3.868473944216001*^9, 
  3.8821078462936525`*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"31206ccb-1945-4716-b791-d079ed9a9fc1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"120", "\[InvisibleSpace]", "\<\" \"\>"}],
  SequenceForm[120, " "],
  Editable->False]], "Print",
 CellChangeTimes->{3.8684721555367*^9, 3.86847247289373*^9, 
  3.8684726250270033`*^9, 3.8684733135591764`*^9, 3.868473944216001*^9, 
  3.882107907933652*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"223e7a37-eb9c-4289-a189-c5483db6a066"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"140", "\[InvisibleSpace]", "\<\" \"\>"}],
  SequenceForm[140, " "],
  Editable->False]], "Print",
 CellChangeTimes->{3.8684721555367*^9, 3.86847247289373*^9, 
  3.8684726250270033`*^9, 3.8684733135591764`*^9, 3.868473944216001*^9, 
  3.882107973883509*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"34af5d0a-6fa5-45d8-9788-622540a34ecd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"160", "\[InvisibleSpace]", "\<\" \"\>"}],
  SequenceForm[160, " "],
  Editable->False]], "Print",
 CellChangeTimes->{3.8684721555367*^9, 3.86847247289373*^9, 
  3.8684726250270033`*^9, 3.8684733135591764`*^9, 3.868473944216001*^9, 
  3.8821080406246386`*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"c3d5489a-1d1e-49a2-91cd-1824dc1f9cb1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"180", "\[InvisibleSpace]", "\<\" \"\>"}],
  SequenceForm[180, " "],
  Editable->False]], "Print",
 CellChangeTimes->{3.8684721555367*^9, 3.86847247289373*^9, 
  3.8684726250270033`*^9, 3.8684733135591764`*^9, 3.868473944216001*^9, 
  3.8821081067246404`*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"8ae43a9a-5375-43cb-8b3a-709d7cf79100"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"200", "\[InvisibleSpace]", "\<\" \"\>"}],
  SequenceForm[200, " "],
  Editable->False]], "Print",
 CellChangeTimes->{3.8684721555367*^9, 3.86847247289373*^9, 
  3.8684726250270033`*^9, 3.8684733135591764`*^9, 3.868473944216001*^9, 
  3.882108171562646*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"1e22b29c-c2f0-4c9f-a0b8-4f18ee20a007"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8649265337647543`*^9, 3.8649266160905285`*^9, 3.864928226670209*^9, 
   3.8649283840709486`*^9, 3.8649285741842346`*^9, 3.864945496583249*^9, 
   3.8649480555182*^9, 3.8649481211534734`*^9, 3.8649482218671293`*^9, {
   3.864948362920933*^9, 3.864948403964324*^9}, 3.8649484432781696`*^9, 
   3.8649486447539873`*^9, 3.86494870703948*^9, 3.8649780510160437`*^9, {
   3.864983481386324*^9, 3.864983500749301*^9}, 3.8649852394545493`*^9, 
   3.8649855373239284`*^9, 3.8649881529855595`*^9, 3.864990628788623*^9, 
   3.8649941627613115`*^9, 3.8650035084629*^9, 3.865066637109497*^9, 
   3.8650677356120815`*^9, 3.865337676533002*^9, 3.8662421600263267`*^9, 
   3.868471357042822*^9, {3.868471499820573*^9, 3.8684715285206933`*^9}, 
   3.8684717431117287`*^9, 3.868472432572732*^9, 3.8684725860010014`*^9, 
   3.8684732723631754`*^9, 3.868473903114002*^9, 3.8821081740796375`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"f74e4b28-ac5a-4e5d-8cfc-6d4d021325b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "201", ",", "201", ",", "201", ",", "201", ",", "201", ",", "201", ",", 
   "201", ",", "201", ",", "201", ",", "201", ",", "201", ",", "201", ",", 
   "201", ",", "201", ",", "201", ",", "201", ",", "201", ",", "201", ",", 
   "201", ",", "201", ",", "201", ",", "201", ",", "202", ",", "201"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8649265337647543`*^9, 3.8649266160905285`*^9, 3.864928226670209*^9, 
   3.8649283840709486`*^9, 3.8649285741842346`*^9, 3.864945496583249*^9, 
   3.8649480555182*^9, 3.8649481211534734`*^9, 3.8649482218671293`*^9, {
   3.864948362920933*^9, 3.864948403964324*^9}, 3.8649484432781696`*^9, 
   3.8649486447539873`*^9, 3.86494870703948*^9, 3.8649780510160437`*^9, {
   3.864983481386324*^9, 3.864983500749301*^9}, 3.8649852394545493`*^9, 
   3.8649855373239284`*^9, 3.8649881529855595`*^9, 3.864990628788623*^9, 
   3.8649941627613115`*^9, 3.8650035084629*^9, 3.865066637109497*^9, 
   3.8650677356120815`*^9, 3.865337676533002*^9, 3.8662421600263267`*^9, 
   3.868471357042822*^9, {3.868471499820573*^9, 3.8684715285206933`*^9}, 
   3.8684717431117287`*^9, 3.868472432572732*^9, 3.8684725860010014`*^9, 
   3.8684732723631754`*^9, 3.868473903114002*^9, 3.8821081740866375`*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"eebf50cf-e3bc-4220-aef1-89453f9ced77"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "will", " ", "now", " ", "try", " ", "to", " ", "translate", 
     " ", "from", " ", "approximate", " ", "p"}], "-", 
    RowBox[{"adic", " ", "to", " ", "complex"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"smallsols", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rootscx", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"Length", "[", "Pt", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FourNumbers", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Pt", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "1", ",", " ", 
          RowBox[{"Mod", "[", 
           RowBox[{"rvalue", " ", ",", 
            RowBox[{"37", "^", 
             RowBox[{"(", 
              RowBox[{"dep", "-", "1"}], ")"}]}]}], "]"}], ",", " ", 
          RowBox[{"37", "^", 
           RowBox[{"(", 
            RowBox[{"dep", "-", "1"}], ")"}]}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"vec1", "=", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"f1", ",", "f2", ",", "f3", ",", "f4"}], "}"}], "/.", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"f1", "\[Equal]", "1"}], ",", 
             RowBox[{"f3", "\[Equal]", "0"}], ",", 
             RowBox[{"f4", "\[Equal]", "0"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"f1", ",", "f2", ",", "f3", ",", "f4"}], "}"}], ".", 
               "FourNumbers"}], "\[Equal]", "0"}]}], "}"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vec2", "=", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"f1", ",", "f2", ",", "f3", ",", "f4"}], "}"}], "/.", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"f1", "\[Equal]", "0"}], ",", 
             RowBox[{"f3", "\[Equal]", "1"}], ",", 
             RowBox[{"f4", "\[Equal]", "0"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"f1", ",", "f2", ",", "f3", ",", "f4"}], "}"}], ".", 
               "FourNumbers"}], "\[Equal]", "0"}]}], "}"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vec3", "=", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"f1", ",", "f2", ",", "f3", ",", "f4"}], "}"}], "/.", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"f1", "\[Equal]", "0"}], ",", 
             RowBox[{"f3", "\[Equal]", "0"}], ",", 
             RowBox[{"f4", "\[Equal]", "1"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"f1", ",", "f2", ",", "f3", ",", "f4"}], "}"}], ".", 
               "FourNumbers"}], "\[Equal]", "0"}]}], "}"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"smallsols", ",", 
         RowBox[{
          RowBox[{"LatticeReduce", "[", 
           RowBox[{"{", 
            RowBox[{"vec1", ",", "vec2", ",", "vec3"}], "}"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "finding", " ", "a", " ", "small", " ", "linear", " ", 
         "combination"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"rootscx", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"smallsols", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "+", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", "7"}], "]"}], " ", 
              RowBox[{
               RowBox[{"smallsols", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"smallsols", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ")"}]}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.86494946340386*^9, {3.8649495501513577`*^9, 3.8649495607086277`*^9}, 
   3.8649496206844764`*^9, {3.864949673278166*^9, 3.8649496839368258`*^9}, {
   3.8649823953953276`*^9, 3.8649824480722675`*^9}, {3.864982584760671*^9, 
   3.8649825856736736`*^9}, {3.864984965522973*^9, 3.864984983095786*^9}, 
   3.8684739049920006`*^9},
 CellLabel->
  "In[105]:=",ExpressionUUID->"988e822a-3417-4a99-9f3e-67dfe1a20661"],

Cell[CellGroupData[{

Cell[BoxData[{"rootscx", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relations", "=", 
   RowBox[{"tbzrr", "/.", 
    RowBox[{"rr", "\[Rule]", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", "7"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"relations", "/.", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"varseb", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
       RowBox[{"rootscx", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "varseb", "]"}]}], "}"}]}], "]"}]}], "]"}], 
  " "}]}], "Input",
 CellChangeTimes->{{3.864949715183964*^9, 3.864949739409052*^9}, {
  3.864982573159298*^9, 3.864982573755204*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"4bfc9a13-9467-47b8-be54-67bee8e33ad8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "86"], " ", 
    RowBox[{"(", 
     RowBox[{"207", "-", 
      RowBox[{"13", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "344"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "861"}], "-", 
      RowBox[{"265", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "172"], " ", 
    RowBox[{"(", 
     RowBox[{"87", "-", 
      RowBox[{"165", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "688"], " ", 
    RowBox[{"(", 
     RowBox[{"207", "-", 
      RowBox[{"13", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "344"], " ", 
    RowBox[{"(", 
     RowBox[{"497", "-", 
      RowBox[{"563", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "172"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "221"}], "+", 
      RowBox[{"87", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", "1", ",", 
   RowBox[{
    FractionBox["1", "172"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "207"}], "+", 
      RowBox[{"13", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "688"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "679"}], "+", 
      RowBox[{"149", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.864949754529314*^9, 3.8649797283310175`*^9, {3.864982397819311*^9, 
   3.864982442738248*^9}, 3.8649824997432833`*^9, {3.8649825741973896`*^9, 
   3.864982588563387*^9}, 3.864984182979868*^9, 3.864984971707674*^9, 
   3.864988879396855*^9, 3.8649906113698587`*^9, 3.8649913640362787`*^9, 
   3.8649917012381415`*^9, 3.864997542562363*^9, 3.8650039983992653`*^9, 
   3.865068214300734*^9, 3.86533864945483*^9, 3.866242667196213*^9, 
   3.8684723903760753`*^9, 3.868472565336995*^9, 3.868473125521346*^9, 
   3.8684738096331754`*^9, 3.8684744716029596`*^9, 3.8821083045526466`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"a24ce0ed-0840-47e1-aa1f-86456e2c1b06"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.864949754529314*^9, 3.8649797283310175`*^9, {3.864982397819311*^9, 
   3.864982442738248*^9}, 3.8649824997432833`*^9, {3.8649825741973896`*^9, 
   3.864982588563387*^9}, 3.864984182979868*^9, 3.864984971707674*^9, 
   3.864988879396855*^9, 3.8649906113698587`*^9, 3.8649913640362787`*^9, 
   3.8649917012381415`*^9, 3.864997542562363*^9, 3.8650039983992653`*^9, 
   3.865068214300734*^9, 3.86533864945483*^9, 3.866242667196213*^9, 
   3.8684723903760753`*^9, 3.868472565336995*^9, 3.868473125521346*^9, 
   3.8684738096331754`*^9, 3.8684744716029596`*^9, 3.882108305036648*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"dc7586e3-e340-42a6-9d75-dd08aa0a9db6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"The", " ", "second", " ", "point", " ", "Point3mod37", " ", 
   RowBox[{"worked", "!"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8649906385446224`*^9, 3.864990657871649*^9}, {
  3.8684744937729144`*^9, 
  3.868474493895466*^9}},ExpressionUUID->"ca67bbc0-ffb2-48e8-9cc9-\
72b314d857d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Let\[CloseCurlyQuote]s plug in the solutions to S3, S5, S6, D3.
\
\>", "Subsection",
 CellChangeTimes->{{3.8649908541486483`*^9, 3.864990885541732*^9}, {
  3.864990958161133*^9, 3.8649909835521345`*^9}, {3.8651113312386537`*^9, 
  3.865111334077469*^9}, {3.8662383607723885`*^9, 
  3.8662383660693836`*^9}},ExpressionUUID->"6736f419-d6dc-49b0-a779-\
62de870ff7dc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NewS3", "=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"S3", "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"varseb", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
         RowBox[{"rootscx", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "varseb", "]"}]}], "}"}]}], "]"}]}], "]"}], 
    "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NewS5", "=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"S5", "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"varseb", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
         RowBox[{"rootscx", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "varseb", "]"}]}], "}"}]}], "]"}]}], "]"}], 
    "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NewS6", "=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"S6", "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"varseb", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
         RowBox[{"rootscx", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "varseb", "]"}]}], "}"}]}], "]"}]}], "]"}], 
    "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"NewD3", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"D3", "/.", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"varseb", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
       RowBox[{"rootscx", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "varseb", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"NewD", " ", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"e1", " ", 
       RowBox[{"Q0", "^", "2"}]}], "+", 
      RowBox[{"e2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Q1", " ", "Q6"}], "+", 
         RowBox[{"Q2", " ", "Q4"}], "+", 
         RowBox[{"Q3", " ", "Q5"}]}], ")"}]}], "+", 
      RowBox[{"e3", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Q1", " ", "Q9"}], "+", 
         RowBox[{"Q2", " ", "Q7"}], "+", 
         RowBox[{"Q3", " ", "Q8"}]}], ")"}]}]}], ")"}], "/.", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"varseb", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
       RowBox[{"rootscx", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "varseb", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.864991287838341*^9, 3.8649913385643606`*^9}, {
   3.864991377261767*^9, 3.864991388574373*^9}, {3.8649914700194645`*^9, 
   3.8649914968931837`*^9}, 3.8649915645418625`*^9, {3.864991675824046*^9, 
   3.8649917140986805`*^9}, {3.8649918916083612`*^9, 3.8649918921468163`*^9}, 
   3.8649921786119175`*^9, {3.8649969612658195`*^9, 3.8649969679738197`*^9}, {
   3.865003070179618*^9, 3.865003093539877*^9}, {3.865003763668913*^9, 
   3.865003780288909*^9}, {3.868472824550909*^9, 3.868472855533909*^9}, {
   3.8832366447539625`*^9, 
   3.8832366488379045`*^9}},ExpressionUUID->"a4cbbd41-2da5-4910-9018-\
ae3739949484"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"172", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "7"}], " ", "\[ImaginaryI]"}], "+", 
      SqrtBox["7"]}], ")"}]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "385"}], " ", "\[ImaginaryI]"}], "+", 
       RowBox[{"29", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"539", " ", "\[ImaginaryI]"}], "+", 
       RowBox[{"97", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q5"}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "385"}], " ", "\[ImaginaryI]"}], "+", 
       RowBox[{"29", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q6", "2"]}], "-", 
    RowBox[{"2", " ", "Q3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"147", " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"89", " ", 
           SqrtBox["7"]}]}], ")"}], " ", "Q4"}], "+", 
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "149"}], " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"97", " ", 
           SqrtBox["7"]}]}], ")"}], " ", "Q7"}]}], ")"}]}], "+", 
    RowBox[{"56", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "15"}], " ", "\[ImaginaryI]"}], "+", 
       RowBox[{"19", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q8"}], "-", 
    RowBox[{"14", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"265", " ", "\[ImaginaryI]"}], "+", 
       RowBox[{"123", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q6", " ", "Q9"}], "+", 
    RowBox[{"7", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"91", " ", "\[ImaginaryI]"}], "-", 
       RowBox[{"207", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q9", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8662426697985044`*^9, 3.868474505010821*^9, 
  3.882108310248653*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"e293d1f3-e85e-468e-b9dd-2647a954329f"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["Q0", "2"], "+", 
    RowBox[{
     FractionBox["1", "172"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "207"}], "+", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Q2", " ", "Q4"}], "+", 
       RowBox[{"Q3", " ", "Q5"}], "+", 
       RowBox[{"Q1", " ", "Q6"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "688"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "679"}], "+", 
       RowBox[{"149", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Q2", " ", "Q7"}], "+", 
       RowBox[{"Q3", " ", "Q8"}], "+", 
       RowBox[{"Q1", " ", "Q9"}]}], ")"}]}]}], ")"}], "3"]], "Output",
 CellChangeTimes->{3.8662426697985044`*^9, 3.868474505010821*^9, 
  3.8821083124356527`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"c3bbbb62-0ddb-42f3-acdf-e63ca226c2bb"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["Q0", "2"], "+", 
  RowBox[{
   FractionBox["1", "172"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "207"}], "+", 
     RowBox[{"13", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Q2", " ", "Q4"}], "+", 
     RowBox[{"Q3", " ", "Q5"}], "+", 
     RowBox[{"Q1", " ", "Q6"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "688"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "679"}], "+", 
     RowBox[{"149", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Q2", " ", "Q7"}], "+", 
     RowBox[{"Q3", " ", "Q8"}], "+", 
     RowBox[{"Q1", " ", "Q9"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8662426697985044`*^9, 3.868474505010821*^9, 
  3.882108312438652*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"6f88c141-063e-4d56-9451-206df8e8b588"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Now, we will construct the double fiber (|9H|)", "Subsection",
 CellChangeTimes->{{3.8662383684233813`*^9, 3.866238380641391*^9}, {
  3.866241406923094*^9, 3.8662414137270947`*^9}, {3.866278834234513*^9, 
  3.8662788371825137`*^9}},ExpressionUUID->"e8ce9ff1-8d00-4b3a-9cf7-\
5bad2ad511bc"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "We", " ", "need", " ", "points", " ", "on", " ", "the", " ", "double", 
    " ", "fiber"}], ",", " ", 
   RowBox[{
   "but", " ", "they", " ", "are", " ", "given", " ", "in", " ", "Borisov21", 
    " ", "in", " ", "old", " ", "P", " ", 
    RowBox[{"coordinates", ".", " ", "We"}], " ", "will", " ", "make", " ", 
    "the", " ", "coordinate", " ", "change", " ", "to", " ", "Q", " ", 
    RowBox[{"coordinates", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.883236982280277*^9, 
  3.883237013798663*^9}},ExpressionUUID->"d1b03bf4-d648-4e82-9826-\
8299f1fbbf7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Files", " ", "below", " ", "are", " ", "from", " ", "Borisov21"}],
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fname", "=", "\"\<Dependencies\\\\TenFunctionsKeum\>\""}], ";"}],
    "  ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OpenRead", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TenFunctions", "=", 
     RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QuadricsW", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"Import", "[", 
        RowBox[{
        "\"\<Dependencies\\\\QuadricsWforKeum.txt\>\"", ",", " ", 
         "\"\<Data\>\""}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "is", " ", "the", " ", "seventh", " ", "root", " ", "of", 
     " ", "SeventhPower", " ", "that", " ", "we", " ", "need", " ", "to", " ",
      "attach", " ", "to", " ", "the", " ", "function", " ", "field", " ", 
     "of", " ", "Y_", "0", " ", "to", " ", "get", " ", "the", " ", "FPP"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g7", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"121", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"u0", "^", "3"}], "-", 
             RowBox[{"u1", "^", "2"}]}], ")"}], "^", "7"}], " ", 
          RowBox[{"w1", "^", "3"}]}], ")"}]}], ")"}], "32", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "43"}], " ", "I"}], "+", 
        RowBox[{"17", " ", 
         RowBox[{"Sqrt", "[", "7", "]"}]}]}], ")"}], " ", 
      RowBox[{"u0", "^", "7"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "I", " ", 
         RowBox[{"u0", "^", "4"}], " ", "w1"}], "-", 
        RowBox[{"4", " ", "I", " ", "u0", " ", 
         RowBox[{"u1", "^", "2"}], " ", "w1"}], "+", 
        RowBox[{"18", " ", "I", " ", "u0", " ", "u1", " ", "w2"}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Sqrt", "[", "7", "]"}], " ", "u0", " ", "u1", " ", "w2"}], 
        "-", 
        RowBox[{"3", " ", "I", " ", 
         RowBox[{"u0", "^", "2"}], " ", "w3"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", "7", "]"}], " ", 
         RowBox[{"u0", "^", "2"}], " ", "w3"}], "+", 
        RowBox[{"5", " ", "I", " ", 
         RowBox[{"u0", "^", "2"}], " ", "w4"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"Sqrt", "[", "7", "]"}], " ", 
         RowBox[{"u0", "^", "2"}], " ", "w4"}], "-", 
        RowBox[{"I", " ", "u1", " ", "w5"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Sqrt", "[", "7", "]"}], " ", "u1", " ", "w5"}], "-", 
        RowBox[{"19", " ", "I", " ", "u1", " ", "w6"}], "-", 
        RowBox[{"7", " ", 
         RowBox[{"Sqrt", "[", "7", "]"}], " ", "u1", " ", "w6"}]}], ")"}], 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"66", " ", "I", " ", 
          RowBox[{"u0", "^", "2"}], " ", "u1", " ", "w2"}], "-", 
         RowBox[{"8", " ", "I", " ", 
          RowBox[{"u0", "^", "3"}], " ", "w3"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Sqrt", "[", "7", "]"}], " ", 
          RowBox[{"u0", "^", "3"}], " ", "w3"}], "+", 
         RowBox[{"2", " ", "I", " ", 
          RowBox[{"u1", "^", "2"}], " ", "w3"}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"Sqrt", "[", "7", "]"}], " ", 
          RowBox[{"u1", "^", "2"}], " ", "w3"}], "+", 
         RowBox[{"31", " ", "I", " ", 
          RowBox[{"u0", "^", "3"}], " ", "w4"}], "+", 
         RowBox[{
          RowBox[{"Sqrt", "[", "7", "]"}], " ", 
          RowBox[{"u0", "^", "3"}], " ", "w4"}], "+", 
         RowBox[{"34", " ", "I", " ", 
          RowBox[{"u1", "^", "2"}], " ", "w4"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"Sqrt", "[", "7", "]"}], " ", 
          RowBox[{"u1", "^", "2"}], " ", "w4"}], "+", 
         RowBox[{"17", " ", "I", " ", "u0", " ", "u1", " ", "w5"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"Sqrt", "[", "7", "]"}], " ", "u0", " ", "u1", " ", "w5"}], 
         "-", 
         RowBox[{"142", " ", "I", " ", "u0", " ", "u1", " ", "w6"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"Sqrt", "[", "7", "]"}], " ", "u0", " ", "u1", " ", 
          "w6"}]}], ")"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.864740000427108*^9, 3.864740080180603*^9}, {
  3.864740182330055*^9, 3.86474018278328*^9}, {3.8662382402895584`*^9, 
  3.8662382474215693`*^9}, {3.8821083209134717`*^9, 3.8821083371218576`*^9}, {
  3.8832366672169356`*^9, 
  3.8832366789961724`*^9}},ExpressionUUID->"914c67fb-3b32-4d13-81c7-\
c45ded2a783d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "will", " ", "get", " ", "some", " ", "random", " ", "points", 
    " ", "on", " ", "the", " ", "double", " ", "fiber"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PointsOnDoubleFiber", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "PointsOnDoubleFiber", "]"}], "<", "80"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"PointsOnDoubleFiber", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"PointsOnDoubleFiber", ",", " ", 
          RowBox[{"Take", "[", 
           RowBox[{
            RowBox[{"NSolve", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"QuadricsW", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", "QuadricsW", "]"}]}], "}"}]}], 
                 "]"}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"u1", "==", "0"}], ",", 
                  RowBox[{"w1", "==", 
                   RowBox[{"RandomInteger", "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "100"}], "}"}], "]"}]}], ",", 
                  RowBox[{"w2", "==", 
                   RowBox[{"RandomInteger", "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "100"}], "}"}], "]"}]}], ",", 
                  RowBox[{"w3", "==", 
                   RowBox[{"RandomInteger", "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "100"}], "}"}], "]"}]}]}], "}"}]}], 
               "]"}], "\[IndentingNewLine]", ",", "1000"}], "]"}], ",", " ", 
            "3"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Length", "[", "PointsOnDoubleFiber", "]"}], ",", "10"}], 
           "]"}], "==", "0"}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"Length", "[", "PointsOnDoubleFiber", "]"}], "]"}]}], "]"}],
        ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "We", " ", "will", " ", "now", " ", "input", " ", "the", " ", "random", 
      " ", "points", " ", "we", " ", "obtained", " ", "from", " ", "the", " ",
       "double", " ", 
      RowBox[{"fiber", ".", " ", "In"}], " ", "particular"}], ",", " ", 
     RowBox[{
     "we", " ", "will", " ", "pick", " ", "a", " ", "seventh", " ", "root", 
      " ", "of", " ", "g7"}], ",", " ", 
     RowBox[{"which", " ", "we", " ", "will", " ", "call", " ", 
      RowBox[{"g", "."}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"PointsOnDoubleFiberWithg", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", 
      RowBox[{"Length", "[", "PointsOnDoubleFiber", "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"i", ",", "20"}], "]"}], "==", "0"}], ",", 
        RowBox[{"Print", "[", "i", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"gvalue", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"g", "^", "7"}], "==", "g7"}], "/.", 
          RowBox[{"PointsOnDoubleFiber", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"PointsOnDoubleFiberWithg", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"PointsOnDoubleFiber", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "gvalue"}], "]"}]}], "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ps", "=", 
     RowBox[{"{", 
      RowBox[{
      "P0", ",", "P1", ",", "P2", ",", "P3", ",", "P4", ",", "P5", ",", "P6", 
       ",", "P7", ",", "P8", ",", "P9"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PPointsOnDoubleFiber", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ps", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TenFunctions", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"PointsOnDoubleFiberWithg", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "PointsOnDoubleFiberWithg", "]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Ps", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"QtoP", "=", 
     TagBox[
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Q0", "\[Rule]", "P0"}], ",", 
        RowBox[{"Q1", "\[Rule]", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "P1"}], 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", 
           SqrtBox["7"]}]]}], ",", 
        RowBox[{"Q2", "\[Rule]", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "P2"}], 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", 
           SqrtBox["7"]}]]}], ",", 
        RowBox[{"Q3", "\[Rule]", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "P3"}], 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", 
           SqrtBox["7"]}]]}], ",", 
        RowBox[{"Q4", "\[Rule]", 
         FractionBox[
          RowBox[{"1856", " ", "\[ImaginaryI]", " ", "P4"}], 
          RowBox[{
           RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
           SqrtBox["7"]}]]}], ",", 
        RowBox[{"Q5", "\[Rule]", 
         FractionBox[
          RowBox[{"1856", " ", "\[ImaginaryI]", " ", "P5"}], 
          RowBox[{
           RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
           SqrtBox["7"]}]]}], ",", 
        RowBox[{"Q6", "\[Rule]", 
         FractionBox[
          RowBox[{"1856", " ", "\[ImaginaryI]", " ", "P6"}], 
          RowBox[{
           RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
           SqrtBox["7"]}]]}], ",", 
        RowBox[{"Q7", "\[Rule]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"464", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"67", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"47", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "P4"}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
                 SqrtBox["7"]}], ")"}], " ", "P7"}]}], ")"}]}], 
           RowBox[{"7", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "27"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"4", " ", 
               SqrtBox["7"]}]}], ")"}]}]]}]}], ",", 
        RowBox[{"Q8", "\[Rule]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"464", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"67", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"47", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "P5"}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
                 SqrtBox["7"]}], ")"}], " ", "P8"}]}], ")"}]}], 
           RowBox[{"7", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "27"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"4", " ", 
               SqrtBox["7"]}]}], ")"}]}]]}]}], ",", 
        RowBox[{"Q9", "\[Rule]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"464", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"67", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"47", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "P6"}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
                 SqrtBox["7"]}], ")"}], " ", "P9"}]}], ")"}]}], 
           RowBox[{"7", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "27"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"4", " ", 
               SqrtBox["7"]}]}], ")"}]}]]}]}]}], "}"}],
      Short[#, 5]& ]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QPointsOnDoubleFiber", "=", 
     RowBox[{"QtoP", "/.", "PPointsOnDoubleFiber"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.864309454008868*^9, 3.8643094612925196`*^9}, {
   3.86430959934968*^9, 3.8643095996553154`*^9}, {3.864309896217449*^9, 
   3.8643099078602915`*^9}, {3.8643099540733795`*^9, 3.86431002795723*^9}, {
   3.864314543122678*^9, 3.8643145440031576`*^9}, {3.8643148885642676`*^9, 
   3.864314909555379*^9}, {3.8643149438293233`*^9, 3.864314977904498*^9}, 
   3.864315053859824*^9, 3.864317436508755*^9, {3.8643201178491077`*^9, 
   3.864320118781936*^9}, {3.864320155016944*^9, 3.864320170351574*^9}, 
   3.8643202076388702`*^9, 3.864381412759448*^9, {3.8643837587525215`*^9, 
   3.8643837625638742`*^9}, {3.864393063373419*^9, 3.8643930841084795`*^9}, {
   3.8644133200450177`*^9, 3.86441332056586*^9}, {3.864413546402964*^9, 
   3.864413546582961*^9}, {3.8644138892316265`*^9, 3.8644138976510677`*^9}, {
   3.8644624597922983`*^9, 3.864462459960298*^9}, {3.864468156175164*^9, 
   3.864468165111164*^9}, {3.8644682327700233`*^9, 3.8644682960882807`*^9}, {
   3.868472946439953*^9, 3.8684730041999636`*^9}, {3.86847305231328*^9, 
   3.8684731052002816`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"745331b4-c6bf-4ddb-a42b-3216bb21b61e"],

Cell[CellGroupData[{

Cell[BoxData["30"], "Print",
 CellChangeTimes->{3.8662426790277634`*^9, 3.8684745255872593`*^9, 
  3.882108349427965*^9},
 CellLabel->
  "During evaluation of \
In[128]:=",ExpressionUUID->"35783a2f-9956-4b01-8df9-1ec4731ba312"],

Cell[BoxData["60"], "Print",
 CellChangeTimes->{3.8662426790277634`*^9, 3.8684745255872593`*^9, 
  3.8821083547189627`*^9},
 CellLabel->
  "During evaluation of \
In[128]:=",ExpressionUUID->"9a370877-391d-424e-b391-b7055513c951"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.8662426790277634`*^9, 3.8684745255872593`*^9, 
  3.8821083585269628`*^9},
 CellLabel->
  "During evaluation of \
In[128]:=",ExpressionUUID->"a4e26b06-61c9-41ca-93c5-c8ef69f05464"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{3.8662426790277634`*^9, 3.8684745255872593`*^9, 
  3.8821083585839624`*^9},
 CellLabel->
  "During evaluation of \
In[128]:=",ExpressionUUID->"b367ceaa-1cdb-4fb1-8daf-d9b476983fa8"],

Cell[BoxData["60"], "Print",
 CellChangeTimes->{3.8662426790277634`*^9, 3.8684745255872593`*^9, 
  3.8821083586289625`*^9},
 CellLabel->
  "During evaluation of \
In[128]:=",ExpressionUUID->"64a29c72-e4e8-43ef-a0b3-15b586b7d00a"],

Cell[BoxData["80"], "Print",
 CellChangeTimes->{3.8662426790277634`*^9, 3.8684745255872593`*^9, 
  3.882108358679962*^9},
 CellLabel->
  "During evaluation of \
In[128]:=",ExpressionUUID->"8cdff283-714b-4dc0-8f03-9fb250735922"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "have", " ", "now", " ", "successfully", " ", "constructed", 
    " ", "points", " ", "on", " ", "the", " ", "double", " ", "fiber", " ", 
    "in", " ", "Q", " ", 
    RowBox[{"coordinates", ".", " ", "Now"}], " ", "we", " ", "want", " ", 
    "to", " ", "look", " ", "for", " ", "homogenous", " ", "polynomials", " ",
     "that", " ", "vanish", " ", "at", " ", "these", " ", 
    RowBox[{"points", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"We", " ", "will", " ", "try", " ", "degree", " ", "3", " ", 
     RowBox[{"polynomials", ".", " ", "We"}], " ", "have", " ", "tried", " ", 
     "degree", " ", "2", " ", "polynomials"}], ",", " ", 
    RowBox[{
    "but", " ", "the", " ", "null", " ", "space", " ", "is", " ", "empty", 
     " ", "and", " ", "they", " ", "do", " ", "not", " ", "exist"}]}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Mod7Weights", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], " ", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "6"}]}], "}"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "C_", "7", " ", "weights", " ", "on", " ", "the", " ", "variables"}], 
     ",", " ", 
     RowBox[{"as", " ", "in", " ", "the", " ", "paper"}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"deg", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Deg3EqsDoubleFiber", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Powers", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
       ",", "a8", ",", "a9", ",", "a10"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllPowers", "=", "\[IndentingNewLine]", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Powers", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[Equal]", 
           "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Find", " ", "the", " ", "monomials", " ", "that", " ", "respect", " ", 
     "the", " ", "C7", " ", "weighting"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"mod7", "=", "0"}], ",", 
      RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
      RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<mod7=\>\"", ",", "mod7"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"CorrectPowers", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "\[LessEqual]", 
          RowBox[{"Length", "[", "AllPowers", "]"}]}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Mod7Weights", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], " ", 
                   RowBox[{"Powers", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "/.", 
                RowBox[{"AllPowers", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], 
             "\[Equal]", "mod7"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"CorrectPowers", ",", 
               RowBox[{"AllPowers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Generates", " ", "list", " ", "of", " ", "suitable", " ", 
         "monomials"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Monomials", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Qs", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Powers", "[", 
                RowBox[{"[", "n", "]"}], "]"}], "/.", 
               RowBox[{"CorrectPowers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "CorrectPowers", "]"}]}], "}"}]}], "]"}]}],
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"TableOfValues", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Monomials", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{"QPointsOnDoubleFiber", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"Length", "[", "QPointsOnDoubleFiber", "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"nullspace", "=", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"RowReduce", "[", 
            RowBox[{"NullSpace", "[", "TableOfValues", "]"}], "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "900"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Deg3EqsDoubleFiber", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"Deg3EqsDoubleFiber", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Monomials", ".", 
             RowBox[{"nullspace", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "nullspace", "]"}]}], "}"}]}], "]"}]}], 
         "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "Deg3EqsDoubleFiber", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ByteCount", "[", 
      RowBox[{"Deg3EqsDoubleFiber", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "Deg3EqsDoubleFiber", "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.864315558422744*^9, 3.864315693067179*^9}, {
   3.864315724449344*^9, 3.864315817220248*^9}, {3.8643158543404512`*^9, 
   3.8643158850993605`*^9}, {3.864316051916335*^9, 3.8643160860689077`*^9}, {
   3.864316126637924*^9, 3.864316127833758*^9}, {3.8643161922998834`*^9, 
   3.86431621135367*^9}, {3.864316318786804*^9, 3.8643163189871635`*^9}, {
   3.8643163900979805`*^9, 3.864316445410557*^9}, {3.8643164817966795`*^9, 
   3.86431648576995*^9}, 3.8643165963403273`*^9, {3.8643166841741047`*^9, 
   3.8643166844872036`*^9}, {3.8643169301104937`*^9, 
   3.8643169639855185`*^9}, {3.864317096235505*^9, 3.864317108409417*^9}, 
   3.864317184145791*^9, {3.864317219234622*^9, 3.864317220132852*^9}, {
   3.8643173277346897`*^9, 3.8643173278307085`*^9}, {3.8643174447108836`*^9, 
   3.8643174453561*^9}, {3.864318578262911*^9, 3.8643186038639927`*^9}, {
   3.864388923273304*^9, 3.864388942522953*^9}, {3.8643892123220763`*^9, 
   3.8643892124950757`*^9}, {3.864392971936308*^9, 3.864392980813757*^9}, 
   3.8644767318740835`*^9, {3.868473114223281*^9, 3.8684731384363146`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"7c2db65c-a34d-420d-8c9d-fa468fecdd18"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["mod7=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.8662426898094463`*^9, 3.868474558837364*^9, 
  3.882108362725478*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"3f7abf13-be57-4ba0-9c99-9834b5c371fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"81", ",", "31"}], "}"}]], "Print",
 CellChangeTimes->{3.8662426898094463`*^9, 3.868474558837364*^9, 
  3.882108362759478*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"9169c797-f364-4d2d-91bc-e17537fecd7c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["mod7=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8662426898094463`*^9, 3.868474558837364*^9, 
  3.8821083642974777`*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"d1649c70-9d31-4b29-864c-9a51f6eadc80"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"81", ",", "31"}], "}"}]], "Print",
 CellChangeTimes->{3.8662426898094463`*^9, 3.868474558837364*^9, 
  3.8821083643304777`*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"c226b55a-e4eb-4326-a79e-a88d5d18af96"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["mod7=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.8662426898094463`*^9, 3.868474558837364*^9, 
  3.882108365872478*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"9f6cd48d-c381-4a84-8a2b-ffcb7897df30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"81", ",", "31"}], "}"}]], "Print",
 CellChangeTimes->{3.8662426898094463`*^9, 3.868474558837364*^9, 
  3.882108365906478*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"633eb5c1-f6d4-4000-906b-4fadf87fec32"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["mod7=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.8662426898094463`*^9, 3.868474558837364*^9, 
  3.882108367524478*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"e395c252-13fd-4922-881e-b256db5afd25"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"81", ",", "32"}], "}"}]], "Print",
 CellChangeTimes->{3.8662426898094463`*^9, 3.868474558837364*^9, 
  3.882108367558478*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"9c7cbbfe-5a83-40dc-90b1-e49497de998a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["mod7=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.8662426898094463`*^9, 3.868474558837364*^9, 
  3.882108369465034*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"31c1b24d-d537-42f0-b106-ffa56e326a73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"81", ",", "31"}], "}"}]], "Print",
 CellChangeTimes->{3.8662426898094463`*^9, 3.868474558837364*^9, 
  3.882108369498033*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"6dbdfb84-3f93-4d8e-9780-4374325f3f04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["mod7=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.8662426898094463`*^9, 3.868474558837364*^9, 
  3.8821083711061397`*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"ae917e3e-ec4c-4b50-a88b-3f4cdf990019"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"81", ",", "32"}], "}"}]], "Print",
 CellChangeTimes->{3.8662426898094463`*^9, 3.868474558837364*^9, 
  3.882108371141137*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"19086b26-eb2c-4956-b793-d145c0e271ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["mod7=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.8662426898094463`*^9, 3.868474558837364*^9, 
  3.8821083728821383`*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"d22c21a4-7b8e-42e7-9d5b-b58208983797"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"81", ",", "32"}], "}"}]], "Print",
 CellChangeTimes->{3.8662426898094463`*^9, 3.868474558837364*^9, 
  3.8821083729171376`*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"00f3109c-8ec9-4c86-a863-9d4841ed4939"]
}, Open  ]],

Cell[BoxData["112"], "Output",
 CellChangeTimes->{3.8662427027364273`*^9, 3.86847457069211*^9, 
  3.88210837468574*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"6eddf71c-fea8-419b-b6ae-b58e25e8963b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "6384", ",", "5448", ",", "5088", ",", "2928", ",", "2888", ",", "2648", 
   ",", "2848", ",", "3416", ",", "4256", ",", "2256", ",", "6424", ",", 
   "3736", ",", "3800", ",", "624", ",", "3304", ",", "3624", ",", "6944", 
   ",", "5904", ",", "5512", ",", "5840", ",", "4328", ",", "4864", ",", 
   "3496", ",", "2984", ",", "4864", ",", "4864", ",", "4928", ",", "1920", 
   ",", "4016", ",", "2064", ",", "3136", ",", "1920", ",", "7104", ",", 
   "6000", ",", "6424", ",", "6264", ",", "6360", ",", "6488", ",", "5384", 
   ",", "4608", ",", "3496", ",", "3136", ",", "2984", ",", "4608", ",", 
   "4928", ",", "1920", ",", "1920", ",", "2064", ",", "7400", ",", "6160", 
   ",", "6816", ",", "6296", ",", "5376", ",", "5096", ",", "5480", ",", 
   "5936", ",", "968", ",", "5904", ",", "6072", ",", "6360", ",", "5792", 
   ",", "5760", ",", "1744", ",", "1352", ",", "7008", ",", "4848", ",", 
   "6720", ",", "4472", ",", "7256", ",", "4328", ",", "1920", ",", "6648", 
   ",", "6944", ",", "7008", ",", "1920", ",", "4928", ",", "3496", ",", 
   "2064", ",", "3136", ",", "2984", ",", "7392", ",", "5480", ",", "6360", 
   ",", "6872", ",", "5128", ",", "5024", ",", "3592", ",", "4472", ",", 
   "3184", ",", "3808", ",", "6296", ",", "5976", ",", "4792", ",", "4200", 
   ",", "968", ",", "1352", ",", "6296", ",", "7208", ",", "7336", ",", 
   "7280", ",", "5376", ",", "5520", ",", "5320", ",", "5840", ",", "5632", 
   ",", "4544", ",", "1352", ",", "4864", ",", "4024", ",", "4864", ",", 
   "968", ",", "4928"}], "}"}]], "Output",
 CellChangeTimes->{3.8662427027364273`*^9, 3.86847457069211*^9, 
  3.8821083746907387`*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"617224ac-ba79-42b6-9c3b-ec153024fe9e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fname", "=", "\"\<Deg3EqsDoubleFiberQ.txt\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", " ", "Deg3EqsDoubleFiber"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8644012626595755`*^9, 3.86440126378942*^9}, 
   3.8662415164307942`*^9, 3.8684731475793147`*^9},
 CellLabel->
  "In[144]:=",ExpressionUUID->"f941a12c-25d7-4275-8414-766eeae112be"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

We now have all the ingredients necessary to compute |5H|\
\>", "Subsection",
 CellChangeTimes->{{3.8662414652922106`*^9, 3.8662414959817867`*^9}, 
   3.882108387821093*^9},ExpressionUUID->"91b4acc5-2e87-4efa-8e3b-\
e9282a585249"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DoubleFiber", "=", "Deg3EqsDoubleFiber"}], ";"}]], "Input",
 CellChangeTimes->{{3.8662414981247845`*^9, 3.866241504753788*^9}, 
   3.8684746367569075`*^9},
 CellLabel->
  "In[150]:=",ExpressionUUID->"eb04bd9e-81e8-4b13-b240-88141819d38e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PointsS3", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<=", "10"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"PointsS3", ",", 
       RowBox[{
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"0", "==", "NewS3"}], ",", " ", 
              RowBox[{"0", "==", "NewD"}], ",", " ", 
              RowBox[{"1", "==", "Q0"}], ",", " ", 
              RowBox[{
               RowBox[{"RandomInteger", "[", "30", "]"}], "==", "Q1"}]}], 
             "}"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"0", "==", 
               RowBox[{"EqsFPPKeum", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "EqsFPPKeum", "]"}]}], "}"}]}], 
             "]"}]}], "]"}], ",", "1000"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8653389258508577`*^9, 3.865338939309972*^9}, {
  3.8653390520243807`*^9, 3.8653392760814595`*^9}, {3.8653401651032143`*^9, 
  3.865340165416092*^9}, {3.8653412682188406`*^9, 3.8653412791005707`*^9}, {
  3.8653416610312862`*^9, 3.8653416619079237`*^9}, {3.8684731555753145`*^9, 
  3.8684731643318534`*^9}, {3.8684746860108213`*^9, 3.868474686613016*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"fe500c18-c24e-447d-94ef-d0beee58c591"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Let", "'"}], "s", " ", "compute", " ", "the", " ", 
    RowBox[{"Z", "'"}], "s"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Relations16", "=", 
     RowBox[{"Partition", "[", 
      RowBox[{"DoubleFiber", ",", "16"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Splitting", " ", "it", " ", "into", " ", "the", " ", 
      RowBox[{"112", "/", "7"}]}], "=", 
     RowBox[{
     "16", " ", "eigenspaces", " ", "of", " ", "C_", "7", " ", "action"}]}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DoubleFiberValues", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Relations16", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", 
          RowBox[{"PointsS3", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "PointsS3", "]"}]}], "}"}]}], "]"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "Relations16", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MatrixRank", "[", 
      RowBox[{"DoubleFiberValues", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "DoubleFiberValues", "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8653412902606*^9, 3.8653413021367416`*^9}, {
   3.865341461794082*^9, 3.865341505852984*^9}, {3.8653416653984337`*^9, 
   3.865341727359703*^9}, {3.8653417637344*^9, 3.865341790791176*^9}, 
   3.867925946798642*^9, 3.8679266825219555`*^9},
 CellLabel->
  "In[153]:=",ExpressionUUID->"29d3c1bc-ead6-4795-a35e-a3fad5eb13b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "3", ",", "3", ",", "4", ",", "3", ",", "3", ",", "3"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8662427295177546`*^9, 3.8684746602244577`*^9, 
  3.8684747281141777`*^9, 3.8821084306997023`*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"795e7fd3-d74f-49bc-aefc-8a5cd1d9166a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Now", " ", "for", " ", "each", " ", "space", " ", "we", " ", "take", " ", 
    "the", " ", 
    RowBox[{"nullspace", ".", " ", "We"}], " ", "will", " ", "have", " ", 
    "to", " ", "ignore", " ", "the", " ", "fourth", " ", "index", " ", 
    "since", " ", "the", " ", "weights", " ", "are", " ", "shifted", " ", 
    "down"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SevenNewBasis", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"RowReduce", "[", 
            RowBox[{"NullSpace", "[", 
             RowBox[{"DoubleFiberValues", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "900"}], ")"}]}]}], "]"}], ",", "2"}], "]"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "DoubleFiberValues", "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Weights", " ", "are", " ", "shifted", " ", "down", " ", 
      RowBox[{"three", ".", " ", "We"}], " ", "will", " ", "have", " ", 
      "Z1"}], ",", "...", ",", "Z6", ",", " ", 
     RowBox[{
     "but", " ", "Z1", " ", "really", " ", "corresponds", " ", "to", " ", 
      "index", " ", "4", " ", "in", " ", "DoubleFiberValues", " ", "and", " ",
       "SevenNewBasis"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ZFunctions", "=", 
     RowBox[{"{", 
      RowBox[{"Z1", ",", "Z2", ",", "Z3", ",", "Z4", ",", "Z5", ",", "Z6"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "<=", "6"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<i: \>\"", ",", " ", "i"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"ShiftUp3Index", "=", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"i", "+", "3"}], ",", "7"}], "]"}], "+", "1"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{"adding", " ", "+", 
         RowBox[{"1", " ", "to", " ", "account", " ", "for", " ", "1"}], "-", 
         "indexing"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"FoundBasis", "=", "False"}], ";", "\[IndentingNewLine]", 
       RowBox[{"k", "=", "1"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"FoundBasis", "==", "False"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"k", ">", 
             RowBox[{"Length", "[", 
              RowBox[{"SevenNewBasis", "[", 
               RowBox[{"[", "ShiftUp3Index", "]"}], "]"}], "]"}]}], ",", " ", 
            RowBox[{
             RowBox[{"Print", "[", "\"\<WTF\>\"", "]"}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"ZFunctions", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{
             RowBox[{"SevenNewBasis", "[", 
              RowBox[{"[", "ShiftUp3Index", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], ".", 
            RowBox[{"Relations16", "[", 
             RowBox[{"[", "ShiftUp3Index", "]"}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"(", 
              RowBox[{"AllTrue", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ZFunctions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "/.", "Qpoints"}], ",", " ",
                 "PossibleZeroQ"}], "]"}], ")"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"FoundBasis", "=", "True"}]}], "\[IndentingNewLine]", 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"k", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
      "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.865341826597128*^9, 3.8653418667844048`*^9}, {
   3.865341973237218*^9, 3.8653419738208075`*^9}, {3.8653420148049946`*^9, 
   3.8653420595800304`*^9}, {3.8653421974666395`*^9, 
   3.8653422871580324`*^9}, {3.8653423362551126`*^9, 3.865342353555112*^9}, {
   3.8653423867772007`*^9, 3.8653425812214613`*^9}, 3.8653427028042417`*^9, {
   3.865342742053357*^9, 3.8653428118771925`*^9}, {3.865343141171102*^9, 
   3.865343161253645*^9}, {3.865343229562554*^9, 3.8653432322972207`*^9}, {
   3.8653433594751196`*^9, 3.8653434528235807`*^9}, {3.865343512886476*^9, 
   3.8653435153087263`*^9}, {3.8653435977345676`*^9, 
   3.8653436048202147`*^9}, {3.865343651155706*^9, 3.8653436675504365`*^9}, {
   3.8653437301622963`*^9, 3.8653438043528795`*^9}, {3.8653439176697464`*^9, 
   3.865343921212743*^9}, {3.865344075394345*^9, 3.865344121306316*^9}, {
   3.865344174658437*^9, 3.865344201911942*^9}, {3.86534446216063*^9, 
   3.8653444900366774`*^9}, {3.865344524436602*^9, 3.8653445252686014`*^9}, {
   3.865344585519127*^9, 3.8653445923876977`*^9}, {3.865349084344076*^9, 
   3.8653490851699924`*^9}, {3.865350584610685*^9, 3.8653506005171165`*^9}, {
   3.865419811557332*^9, 3.8654198118008337`*^9}, {3.8654202004148703`*^9, 
   3.8654202015415907`*^9}, {3.865437299810847*^9, 3.8654373012177267`*^9}, {
   3.865437571295574*^9, 3.8654375748049307`*^9}, {3.8654376754332156`*^9, 
   3.8654376757918777`*^9}, {3.8654382815023513`*^9, 
   3.8654382817286325`*^9}, {3.8684731754263363`*^9, 3.868473175741335*^9}, {
   3.8832370593663845`*^9, 
   3.883237071137786*^9}},ExpressionUUID->"7591aaa9-2388-413b-9f9b-\
76f48fe5afaa"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"i: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["i: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.866242729884061*^9, 3.8684746645080547`*^9, 
  3.868474728687855*^9, 3.882108431274702*^9},
 CellLabel->
  "During evaluation of \
In[156]:=",ExpressionUUID->"5404ea29-badb-478d-9048-9f8e157e074c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"i: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["i: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.866242729884061*^9, 3.8684746645080547`*^9, 
  3.868474728687855*^9, 3.8821084313137016`*^9},
 CellLabel->
  "During evaluation of \
In[156]:=",ExpressionUUID->"c6f812ba-f873-4b4c-91d1-a987eefc168c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"i: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["i: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.866242729884061*^9, 3.8684746645080547`*^9, 
  3.868474728687855*^9, 3.8821084313577013`*^9},
 CellLabel->
  "During evaluation of \
In[156]:=",ExpressionUUID->"ecb2e8b1-8cf2-495d-9d4a-1e0534445852"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"i: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["i: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.866242729884061*^9, 3.8684746645080547`*^9, 
  3.868474728687855*^9, 3.882108431406702*^9},
 CellLabel->
  "During evaluation of \
In[156]:=",ExpressionUUID->"244b7536-96ca-4499-8280-e091cd2458a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"i: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["i: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.866242729884061*^9, 3.8684746645080547`*^9, 
  3.868474728687855*^9, 3.882108431445702*^9},
 CellLabel->
  "During evaluation of \
In[156]:=",ExpressionUUID->"4f6afa76-49d2-4f21-a6e4-5d43703e1e8d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"i: \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["i: ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.866242729884061*^9, 3.8684746645080547`*^9, 
  3.868474728687855*^9, 3.8821084314857016`*^9},
 CellLabel->
  "During evaluation of \
In[156]:=",ExpressionUUID->"aee5892a-b784-4bd2-8555-69bce13e6389"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fname", "=", "\"\<ZsIn5H.txt\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", " ", "ZFunctions"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8653448650565047`*^9, 3.865344938782539*^9}, 
   3.8653506019909196`*^9, 3.8662415104687853`*^9},
 CellLabel->
  "In[159]:=",ExpressionUUID->"17f078c5-1c97-49b8-a813-0661bfda7458"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The construction of the six sections (in the code, \
\[OpenCurlyDoubleQuote]ZFunctions\[CloseCurlyDoubleQuote]) is not \
C3-invariant. We will try to express the sections in a nicer basis so as to \
reconstruct the C3 group action. To do this, we compute some C3-fixed points.\
\>", "Subsection",
 CellChangeTimes->{{3.868474921153767*^9, 3.868474927050992*^9}, {
  3.8684771942936983`*^9, 3.868477208599502*^9}, {3.8821085497563953`*^9, 
  3.8821086482032585`*^9}},ExpressionUUID->"dc590bb2-d87d-40bc-a30c-\
fa5262413965"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FixedPts", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Q0", "==", "1"}], ",", 
        RowBox[{"Q1", "==", "Q2"}], ",", 
        RowBox[{"Q2", "==", "Q3"}], ",", 
        RowBox[{"Q4", "==", "Q5"}], ",", 
        RowBox[{"Q5", "==", "Q6"}], ",", 
        RowBox[{"Q7", "==", "Q8"}], ",", 
        RowBox[{"Q8", "==", "Q9"}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"EqsFPPKeum", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "EqsFPPKeum", "]"}]}], "}"}]}], "]"}]}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "FixedPts", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FixedPt", "=", 
  RowBox[{"FixedPts", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.868474928677061*^9, 3.868475002600148*^9}, {
  3.868475185652377*^9, 3.868475248569648*^9}, {3.8684753022790003`*^9, 
  3.8684753034284563`*^9}, {3.868476564007017*^9, 3.868476570320611*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"b4e050cc-8685-40c1-a495-07acb46ed75d"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{{3.868474956889779*^9, 3.8684750029768543`*^9}, 
   3.8684752634536376`*^9, 3.8684753168269806`*^9, 3.8684765756283927`*^9, 
   3.882108543922618*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"df059099-f18e-4f9f-8f41-8a098dc3314b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Q0", "\[Rule]", "1"}], ",", 
   RowBox[{"Q1", "\[Rule]", 
    InterpretationBox[
     TemplateBox[{"Root", 
       RowBox[{
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.123\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"], 
              ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.12268665648068308171581008991779526696`15.\
453236864954075, Editable -> False], "+", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"0.537\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"], 
                ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
              "RowDefault"], ShowStringCharacters -> False], 
            0.53653494017176051045225904090330004692`16.09403754324849, 
            Editable -> False], " ", "\[ImaginaryI]"}]}], 
       TagBox[
        RowBox[{"Root", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{
                  RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                RowBox[{
                  RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                RowBox[{
                  RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
        Short[#, 7]& ], 
       Complex[-0.12268665648068308`, 0.5365349401717605]},
      "NumericalApproximation"],
     Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
       11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
       22912 #3^3& }, {2, 2, 1}]]}], ",", 
   RowBox[{"Q2", "\[Rule]", 
    InterpretationBox[
     TemplateBox[{"Root", 
       RowBox[{
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.123\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"], 
              ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.12268665648068308171581008991779526696`15.\
453236864954075, Editable -> False], "+", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"0.537\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"], 
                ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
              "RowDefault"], ShowStringCharacters -> False], 
            0.53653494017176051045225904090330004692`16.09403754324849, 
            Editable -> False], " ", "\[ImaginaryI]"}]}], 
       TagBox[
        RowBox[{"Root", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{
                  RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                RowBox[{
                  RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                RowBox[{
                  RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
        Short[#, 7]& ], 
       Complex[-0.12268665648068308`, 0.5365349401717605]},
      "NumericalApproximation"],
     Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
       11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
       22912 #3^3& }, {2, 2, 1}]]}], ",", 
   RowBox[{"Q3", "\[Rule]", 
    InterpretationBox[
     TemplateBox[{"Root", 
       RowBox[{
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.123\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"], 
              ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.12268665648068308171581008991779526696`15.\
453236864954075, Editable -> False], "+", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"0.537\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"], 
                ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
              "RowDefault"], ShowStringCharacters -> False], 
            0.53653494017176051045225904090330004692`16.09403754324849, 
            Editable -> False], " ", "\[ImaginaryI]"}]}], 
       TagBox[
        RowBox[{"Root", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{
                  RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                RowBox[{
                  RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                RowBox[{
                  RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
        Short[#, 7]& ], 
       Complex[-0.12268665648068308`, 0.5365349401717605]},
      "NumericalApproximation"],
     Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
       11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
       22912 #3^3& }, {2, 2, 1}]]}], ",", 
   RowBox[{"Q4", "\[Rule]", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "-", 
       RowBox[{"10", " ", 
        InterpretationBox[
         TemplateBox[{"Root", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"-0.123\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"], 
                  ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                "RowDefault"], ShowStringCharacters -> 
               False], \
-0.12268665648068308171581008991779526696`15.453236864954075, Editable -> 
              False], "+", 
             RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"0.537\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                  "RowDefault"], ShowStringCharacters -> False], 
                0.53653494017176051045225904090330004692`16.09403754324849, 
                Editable -> False], " ", "\[ImaginaryI]"}]}], 
           TagBox[
            RowBox[{"Root", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
            Short[#, 7]& ], 
           Complex[-0.12268665648068308`, 0.5365349401717605]},
          "NumericalApproximation"],
         Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
           11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
           22912 #3^3& }, {2, 2, 1}]]}], "+", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"], " ", 
        InterpretationBox[
         TemplateBox[{"Root", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"-0.123\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"], 
                  ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                "RowDefault"], ShowStringCharacters -> 
               False], \
-0.12268665648068308171581008991779526696`15.453236864954075, Editable -> 
              False], "+", 
             RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"0.537\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                  "RowDefault"], ShowStringCharacters -> False], 
                0.53653494017176051045225904090330004692`16.09403754324849, 
                Editable -> False], " ", "\[ImaginaryI]"}]}], 
           TagBox[
            RowBox[{"Root", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
            Short[#, 7]& ], 
           Complex[-0.12268665648068308`, 0.5365349401717605]},
          "NumericalApproximation"],
         Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
           11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
           22912 #3^3& }, {2, 2, 1}]]}]}], ")"}]}]}], ",", 
   RowBox[{"Q5", "\[Rule]", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "-", 
       RowBox[{"10", " ", 
        InterpretationBox[
         TemplateBox[{"Root", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"-0.123\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"], 
                  ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                "RowDefault"], ShowStringCharacters -> 
               False], \
-0.12268665648068308171581008991779526696`15.453236864954075, Editable -> 
              False], "+", 
             RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"0.537\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                  "RowDefault"], ShowStringCharacters -> False], 
                0.53653494017176051045225904090330004692`16.09403754324849, 
                Editable -> False], " ", "\[ImaginaryI]"}]}], 
           TagBox[
            RowBox[{"Root", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
            Short[#, 7]& ], 
           Complex[-0.12268665648068308`, 0.5365349401717605]},
          "NumericalApproximation"],
         Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
           11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
           22912 #3^3& }, {2, 2, 1}]]}], "+", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"], " ", 
        InterpretationBox[
         TemplateBox[{"Root", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"-0.123\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"], 
                  ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                "RowDefault"], ShowStringCharacters -> 
               False], \
-0.12268665648068308171581008991779526696`15.453236864954075, Editable -> 
              False], "+", 
             RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"0.537\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                  "RowDefault"], ShowStringCharacters -> False], 
                0.53653494017176051045225904090330004692`16.09403754324849, 
                Editable -> False], " ", "\[ImaginaryI]"}]}], 
           TagBox[
            RowBox[{"Root", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
            Short[#, 7]& ], 
           Complex[-0.12268665648068308`, 0.5365349401717605]},
          "NumericalApproximation"],
         Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
           11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
           22912 #3^3& }, {2, 2, 1}]]}]}], ")"}]}]}], ",", 
   RowBox[{"Q6", "\[Rule]", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "-", 
       RowBox[{"10", " ", 
        InterpretationBox[
         TemplateBox[{"Root", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"-0.123\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"], 
                  ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                "RowDefault"], ShowStringCharacters -> 
               False], \
-0.12268665648068308171581008991779526696`15.453236864954075, Editable -> 
              False], "+", 
             RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"0.537\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                  "RowDefault"], ShowStringCharacters -> False], 
                0.53653494017176051045225904090330004692`16.09403754324849, 
                Editable -> False], " ", "\[ImaginaryI]"}]}], 
           TagBox[
            RowBox[{"Root", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
            Short[#, 7]& ], 
           Complex[-0.12268665648068308`, 0.5365349401717605]},
          "NumericalApproximation"],
         Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
           11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
           22912 #3^3& }, {2, 2, 1}]]}], "+", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"], " ", 
        InterpretationBox[
         TemplateBox[{"Root", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"-0.123\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"], 
                  ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                "RowDefault"], ShowStringCharacters -> 
               False], \
-0.12268665648068308171581008991779526696`15.453236864954075, Editable -> 
              False], "+", 
             RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"0.537\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                  "RowDefault"], ShowStringCharacters -> False], 
                0.53653494017176051045225904090330004692`16.09403754324849, 
                Editable -> False], " ", "\[ImaginaryI]"}]}], 
           TagBox[
            RowBox[{"Root", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
            Short[#, 7]& ], 
           Complex[-0.12268665648068308`, 0.5365349401717605]},
          "NumericalApproximation"],
         Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
           11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
           22912 #3^3& }, {2, 2, 1}]]}]}], ")"}]}]}], ",", 
   RowBox[{"Q7", "\[Rule]", 
    RowBox[{
     FractionBox["1", "448"], " ", 
     RowBox[{"(", 
      RowBox[{"322", "+", 
       RowBox[{"134", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "-", 
       RowBox[{"224", " ", 
        InterpretationBox[
         TemplateBox[{"Root", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"-0.123\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"], 
                  ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                "RowDefault"], ShowStringCharacters -> 
               False], \
-0.12268665648068308171581008991779526696`15.453236864954075, Editable -> 
              False], "+", 
             RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"0.537\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                  "RowDefault"], ShowStringCharacters -> False], 
                0.53653494017176051045225904090330004692`16.09403754324849, 
                Editable -> False], " ", "\[ImaginaryI]"}]}], 
           TagBox[
            RowBox[{"Root", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
            Short[#, 7]& ], 
           Complex[-0.12268665648068308`, 0.5365349401717605]},
          "NumericalApproximation"],
         Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
           11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
           22912 #3^3& }, {2, 2, 1}]]}], "-", 
       RowBox[{"128", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"], " ", 
        InterpretationBox[
         TemplateBox[{"Root", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"-0.123\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"], 
                  ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                "RowDefault"], ShowStringCharacters -> 
               False], \
-0.12268665648068308171581008991779526696`15.453236864954075, Editable -> 
              False], "+", 
             RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"0.537\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                  "RowDefault"], ShowStringCharacters -> False], 
                0.53653494017176051045225904090330004692`16.09403754324849, 
                Editable -> False], " ", "\[ImaginaryI]"}]}], 
           TagBox[
            RowBox[{"Root", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
            Short[#, 7]& ], 
           Complex[-0.12268665648068308`, 0.5365349401717605]},
          "NumericalApproximation"],
         Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
           11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
           22912 #3^3& }, {2, 2, 1}]]}], "+", 
       RowBox[{"399", " ", 
        SuperscriptBox[
         InterpretationBox[
          TemplateBox[{"Root", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"-0.123\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                 "RowDefault"], ShowStringCharacters -> 
                False], \
-0.12268665648068308171581008991779526696`15.453236864954075, Editable -> 
               False], "+", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  TemplateBox[{"\"0.537\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                   "RowDefault"], ShowStringCharacters -> False], 
                 0.53653494017176051045225904090330004692`16.09403754324849, 
                 Editable -> False], " ", "\[ImaginaryI]"}]}], 
            TagBox[
             RowBox[{"Root", "[", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
             Short[#, 7]& ], 
            Complex[-0.12268665648068308`, 0.5365349401717605]},
           "NumericalApproximation"],
          
          Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
            11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
            22912 #3^3& }, {2, 2, 1}]], "2"]}], "-", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"], " ", 
        SuperscriptBox[
         InterpretationBox[
          TemplateBox[{"Root", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"-0.123\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                 "RowDefault"], ShowStringCharacters -> 
                False], \
-0.12268665648068308171581008991779526696`15.453236864954075, Editable -> 
               False], "+", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  TemplateBox[{"\"0.537\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                   "RowDefault"], ShowStringCharacters -> False], 
                 0.53653494017176051045225904090330004692`16.09403754324849, 
                 Editable -> False], " ", "\[ImaginaryI]"}]}], 
            TagBox[
             RowBox[{"Root", "[", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
             Short[#, 7]& ], 
            Complex[-0.12268665648068308`, 0.5365349401717605]},
           "NumericalApproximation"],
          
          Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
            11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
            22912 #3^3& }, {2, 2, 1}]], "2"]}]}], ")"}]}]}], ",", 
   RowBox[{"Q8", "\[Rule]", 
    RowBox[{
     FractionBox["1", "448"], " ", 
     RowBox[{"(", 
      RowBox[{"322", "+", 
       RowBox[{"134", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "-", 
       RowBox[{"224", " ", 
        InterpretationBox[
         TemplateBox[{"Root", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"-0.123\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"], 
                  ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                "RowDefault"], ShowStringCharacters -> 
               False], \
-0.12268665648068308171581008991779526696`15.453236864954075, Editable -> 
              False], "+", 
             RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"0.537\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                  "RowDefault"], ShowStringCharacters -> False], 
                0.53653494017176051045225904090330004692`16.09403754324849, 
                Editable -> False], " ", "\[ImaginaryI]"}]}], 
           TagBox[
            RowBox[{"Root", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
            Short[#, 7]& ], 
           Complex[-0.12268665648068308`, 0.5365349401717605]},
          "NumericalApproximation"],
         Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
           11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
           22912 #3^3& }, {2, 2, 1}]]}], "-", 
       RowBox[{"128", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"], " ", 
        InterpretationBox[
         TemplateBox[{"Root", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"-0.123\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"], 
                  ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                "RowDefault"], ShowStringCharacters -> 
               False], \
-0.12268665648068308171581008991779526696`15.453236864954075, Editable -> 
              False], "+", 
             RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"0.537\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                  "RowDefault"], ShowStringCharacters -> False], 
                0.53653494017176051045225904090330004692`16.09403754324849, 
                Editable -> False], " ", "\[ImaginaryI]"}]}], 
           TagBox[
            RowBox[{"Root", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
            Short[#, 7]& ], 
           Complex[-0.12268665648068308`, 0.5365349401717605]},
          "NumericalApproximation"],
         Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
           11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
           22912 #3^3& }, {2, 2, 1}]]}], "+", 
       RowBox[{"399", " ", 
        SuperscriptBox[
         InterpretationBox[
          TemplateBox[{"Root", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"-0.123\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                 "RowDefault"], ShowStringCharacters -> 
                False], \
-0.12268665648068308171581008991779526696`15.453236864954075, Editable -> 
               False], "+", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  TemplateBox[{"\"0.537\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                   "RowDefault"], ShowStringCharacters -> False], 
                 0.53653494017176051045225904090330004692`16.09403754324849, 
                 Editable -> False], " ", "\[ImaginaryI]"}]}], 
            TagBox[
             RowBox[{"Root", "[", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
             Short[#, 7]& ], 
            Complex[-0.12268665648068308`, 0.5365349401717605]},
           "NumericalApproximation"],
          
          Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
            11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
            22912 #3^3& }, {2, 2, 1}]], "2"]}], "-", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"], " ", 
        SuperscriptBox[
         InterpretationBox[
          TemplateBox[{"Root", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"-0.123\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                 "RowDefault"], ShowStringCharacters -> 
                False], \
-0.12268665648068308171581008991779526696`15.453236864954075, Editable -> 
               False], "+", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  TemplateBox[{"\"0.537\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                   "RowDefault"], ShowStringCharacters -> False], 
                 0.53653494017176051045225904090330004692`16.09403754324849, 
                 Editable -> False], " ", "\[ImaginaryI]"}]}], 
            TagBox[
             RowBox[{"Root", "[", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
             Short[#, 7]& ], 
            Complex[-0.12268665648068308`, 0.5365349401717605]},
           "NumericalApproximation"],
          
          Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
            11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
            22912 #3^3& }, {2, 2, 1}]], "2"]}]}], ")"}]}]}], ",", 
   RowBox[{"Q9", "\[Rule]", 
    RowBox[{
     FractionBox["1", "448"], " ", 
     RowBox[{"(", 
      RowBox[{"322", "+", 
       RowBox[{"134", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "-", 
       RowBox[{"224", " ", 
        InterpretationBox[
         TemplateBox[{"Root", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"-0.123\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"], 
                  ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                "RowDefault"], ShowStringCharacters -> 
               False], \
-0.12268665648068308171581008991779526696`15.453236864954075, Editable -> 
              False], "+", 
             RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"0.537\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                  "RowDefault"], ShowStringCharacters -> False], 
                0.53653494017176051045225904090330004692`16.09403754324849, 
                Editable -> False], " ", "\[ImaginaryI]"}]}], 
           TagBox[
            RowBox[{"Root", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
            Short[#, 7]& ], 
           Complex[-0.12268665648068308`, 0.5365349401717605]},
          "NumericalApproximation"],
         Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
           11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
           22912 #3^3& }, {2, 2, 1}]]}], "-", 
       RowBox[{"128", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"], " ", 
        InterpretationBox[
         TemplateBox[{"Root", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"-0.123\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"], 
                  ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                "RowDefault"], ShowStringCharacters -> 
               False], \
-0.12268665648068308171581008991779526696`15.453236864954075, Editable -> 
              False], "+", 
             RowBox[{
               InterpretationBox[
                StyleBox[
                 TemplateBox[{"\"0.537\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                  "RowDefault"], ShowStringCharacters -> False], 
                0.53653494017176051045225904090330004692`16.09403754324849, 
                Editable -> False], " ", "\[ImaginaryI]"}]}], 
           TagBox[
            RowBox[{"Root", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
                RowBox[{"{", 
                  RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
            Short[#, 7]& ], 
           Complex[-0.12268665648068308`, 0.5365349401717605]},
          "NumericalApproximation"],
         Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
           11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
           22912 #3^3& }, {2, 2, 1}]]}], "+", 
       RowBox[{"399", " ", 
        SuperscriptBox[
         InterpretationBox[
          TemplateBox[{"Root", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"-0.123\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                 "RowDefault"], ShowStringCharacters -> 
                False], \
-0.12268665648068308171581008991779526696`15.453236864954075, Editable -> 
               False], "+", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  TemplateBox[{"\"0.537\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                   "RowDefault"], ShowStringCharacters -> False], 
                 0.53653494017176051045225904090330004692`16.09403754324849, 
                 Editable -> False], " ", "\[ImaginaryI]"}]}], 
            TagBox[
             RowBox[{"Root", "[", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
             Short[#, 7]& ], 
            Complex[-0.12268665648068308`, 0.5365349401717605]},
           "NumericalApproximation"],
          
          Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
            11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
            22912 #3^3& }, {2, 2, 1}]], "2"]}], "-", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"], " ", 
        SuperscriptBox[
         InterpretationBox[
          TemplateBox[{"Root", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"-0.123\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                 "RowDefault"], ShowStringCharacters -> 
                False], \
-0.12268665648068308171581008991779526696`15.453236864954075, Editable -> 
               False], "+", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  TemplateBox[{"\"0.537\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"], 
                    ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
                   "RowDefault"], ShowStringCharacters -> False], 
                 0.53653494017176051045225904090330004692`16.09403754324849, 
                 Editable -> False], " ", "\[ImaginaryI]"}]}], 
            TagBox[
             RowBox[{"Root", "[", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["#1", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    SuperscriptBox["#2", "2"]}], "&"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4153"}], "-", 
                    RowBox[{"2059", " ", "#1", " ", "#2"}], "+", 
                    RowBox[{"11268", " ", "#3"}], "+", 
                    RowBox[{"3468", " ", "#1", " ", "#2", " ", "#3"}], "-", 
                    RowBox[{"29040", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"432", " ", "#1", " ", "#2", " ", 
                    SuperscriptBox["#3", "2"]}], "+", 
                    RowBox[{"22912", " ", 
                    SuperscriptBox["#3", "3"]}]}], "&"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], "]"}], 
             Short[#, 7]& ], 
            Complex[-0.12268665648068308`, 0.5365349401717605]},
           "NumericalApproximation"],
          
          Root[{-7 + #^2& , 1 + #2^2& , -4153 - (2059 #) #2 + 
            11268 #3 + ((3468 #) #2) #3 - 29040 #3^2 + ((432 #) #2) #3^2 + 
            22912 #3^3& }, {2, 2, 1}]], "2"]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.868474956889779*^9, 3.8684750029768543`*^9}, 
   3.8684752634536376`*^9, 3.8684753168269806`*^9, 3.8684765756283927`*^9, 
   3.8821085440068045`*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"50d5318d-205a-4e81-8334-1eb828248edd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We consider the value of the ratio between each section and the first section \
at the fixed point. We try to simplify this value by multiplying each section \
by a scalar. \
\>", "Subsubsection",
 CellChangeTimes->{{3.8821087016672516`*^9, 3.882108744734953*^9}, {
   3.8821087876306334`*^9, 3.8821088268580017`*^9}, 3.882108932509206*^9, 
   3.883237098037948*^9},ExpressionUUID->"509f2de2-6033-492b-b38f-\
2ee1e1168445"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZFunctionNew", " ", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"ZFunctionNew", ",", 
    RowBox[{"ZFunctions", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8821089343378143`*^9, 3.8821090457531033`*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"d3d3a600-1dfe-46e2-8ae8-d74492ca80f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixing second section", "Subsubsection",
 CellChangeTimes->{{3.868476546105359*^9, 
  3.8684765542154884`*^9}},ExpressionUUID->"55a2e5ae-991d-4043-95fb-\
76d2ff48c96e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FixedVal2", "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ZFunctions", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "/", 
      RowBox[{"ZFunctions", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", "FixedPt"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MinimalPolynomial", "[", 
  RowBox[{"RootReduce", "[", "FixedVal2", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8684766155940313`*^9, 3.8684766609131126`*^9}, {
  3.8684769172930827`*^9, 3.8684769456304064`*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"c407a414-fded-44ae-b97b-ab6321c1b878"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    RowBox[{
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"-1.10\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"], 
           ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, "RowDefault"],
         ShowStringCharacters -> 
        False], -1.09673743262279166366113258845871314406`16.081357596035645, 
       Editable -> False], "+", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.373\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"], 
             ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.37283205143582437424143449788971338421`15.612768169949925, 
         Editable -> False], " ", "\[ImaginaryI]"}]}], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{"4657010432", "+", 
             RowBox[{"3322499341", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
             RowBox[{"1927561216", " ", 
               SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
     Short[#, 7]& ], 
    Complex[-1.0967374326227917`, 0.3728320514358244]},
   "NumericalApproximation"],
  Root[4657010432 + 3322499341 #^3 + 1927561216 #^6& , 2, 0]]], "Output",
 CellChangeTimes->{{3.8684766328996696`*^9, 3.868476665882477*^9}, {
   3.8684769392330537`*^9, 3.868476950708225*^9}, 3.882108835515707*^9, 
   3.8821089787329836`*^9, 3.882109052307453*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"b59f45b2-1e08-4719-9c08-8f80d443c38c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4657010432", "+", 
   RowBox[{"3322499341", " ", 
    SuperscriptBox["#1", "3"]}], "+", 
   RowBox[{"1927561216", " ", 
    SuperscriptBox["#1", "6"]}]}], "&"}]], "Output",
 CellChangeTimes->{{3.8684766328996696`*^9, 3.868476665882477*^9}, {
   3.8684769392330537`*^9, 3.868476950708225*^9}, 3.882108835515707*^9, 
   3.8821089787329836`*^9, 3.8821090523124533`*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"64c164da-5555-46a4-b6cb-ae18389c944d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorInteger", "[", "1927561216", " ", "]"}]], "Input",
 CellChangeTimes->{{3.8684768344890423`*^9, 3.868476840386932*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"ff1aaa3a-f7ae-4d32-833b-68391021a249"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "6"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.868476840947302*^9, 3.8821088377172585`*^9, 
  3.8821089787669835`*^9, 3.8821090523404536`*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"8023a01e-398e-41e6-b42f-6e0c12fd3b14"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"denom", "=", 
   RowBox[{"2", "*", "7"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MinimalPolynomial", "[", 
  RowBox[{"FixedVal2", "*", "denom"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8684768441933537`*^9, 3.8684768452772636`*^9}, {
   3.8684768967795696`*^9, 3.8684769426509314`*^9}, {3.868477407322668*^9, 
   3.868477409191973*^9}, 3.8684774417484894`*^9},
 CellLabel->
  "In[202]:=",ExpressionUUID->"5f819a4f-fd14-4b3e-97a7-c2ae07e7d4fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"37256083456", "+", 
   RowBox[{"9686587", " ", 
    SuperscriptBox["#1", "3"]}], "+", 
   RowBox[{"2048", " ", 
    SuperscriptBox["#1", "6"]}]}], "&"}]], "Output",
 CellChangeTimes->{3.8684769430557423`*^9, 3.8684774108714542`*^9, 
  3.882108841891383*^9, 3.882108979949046*^9, 3.8821090523728523`*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"74b03834-e559-4072-a8bf-723798d24c73"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorInteger", "[", "37256083456", "]"}]], "Input",
 CellChangeTimes->{{3.868476955861529*^9, 3.868476958332204*^9}, 
   3.868477416443683*^9},
 CellLabel->
  "In[204]:=",ExpressionUUID->"d8e0619b-d8f6-4890-8bcf-c90a428c076d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"263", ",", "3"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8684769595064335`*^9, 3.8684774171494074`*^9, 
  3.8821088519215775`*^9, 3.882108981592088*^9, 3.882109052853101*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"f7195dde-dd33-4b74-bb35-b4b78b781cee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sols2", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", "^", "2"}], "+", 
       RowBox[{"7", 
        RowBox[{"b", "^", "2"}]}]}], "==", 
      RowBox[{
       RowBox[{"2", "^", "3"}], " ", "263"}]}], ",", " ", "Integers"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minpolyarr2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MinimalPolynomial", "[", 
      RowBox[{"RootReduce", "[", 
       RowBox[{"FixedVal2", "*", 
        RowBox[{"denom", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", 
             RowBox[{"b", 
              SqrtBox[
               RowBox[{"-", "7"}]]}]}], ")"}], "/.", 
           RowBox[{"sols2", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "sols2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Sort", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ByteCount", "[", 
       RowBox[{"minpolyarr2", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "i"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "minpolyarr2", "]"}]}], "}"}]}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8684770159162664`*^9, 3.8684770515882797`*^9}, {
  3.8684774237457123`*^9, 3.868477456577218*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"922eadb0-202f-4e25-bfa9-2d12d8f2e9ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"544", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"544", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"544", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"544", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"544", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"544", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"544", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"544", ",", "8"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.868477052883329*^9, 3.8684774249501905`*^9, 
  3.868477458633808*^9, 3.882108869915756*^9, 3.882108983337742*^9, 
  3.8821090547179775`*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"2767d07a-a089-419e-b80b-53c6801835fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"minpolyarr2", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"sols2", "[", 
  RowBox[{"[", "1", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8684770681601543`*^9, 3.8684770789273567`*^9}, {
  3.8684774630826674`*^9, 3.868477466967137*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"2e180756-2683-4a0a-be02-e8ee4c0c1745"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4657010432", "+", 
   RowBox[{"117719618477", " ", 
    SuperscriptBox["#1", "3"]}], "+", 
   RowBox[{"2384389341184", " ", 
    SuperscriptBox["#1", "6"]}]}], "&"}]], "Output",
 CellChangeTimes->{
  3.868477079379532*^9, {3.8684774653349667`*^9, 3.868477467293392*^9}, 
   3.8821088793397503`*^9, 3.8821089852638884`*^9, 3.8821090565973845`*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"16fe0c1c-29fc-4191-9f4b-21960a9db82d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "\[Rule]", 
    RowBox[{"-", "23"}]}], ",", 
   RowBox[{"b", "\[Rule]", 
    RowBox[{"-", "15"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.868477079379532*^9, {3.8684774653349667`*^9, 3.868477467293392*^9}, 
   3.8821088793397503`*^9, 3.8821089852638884`*^9, 3.8821090566003838`*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"79d21dd3-3ba2-4205-b058-9ebee15a5ade"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"ZFunctionNew", ",", 
    RowBox[{"RootReduce", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ZFunctions", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"denom", "/", 
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{"b", 
           SqrtBox[
            RowBox[{"-", "7"}]]}]}], ")"}]}]}], "/.", 
      RowBox[{"sols2", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.868477101479907*^9, 3.8684771371022925`*^9}, 
   3.8684771743658032`*^9, 3.8684774706914725`*^9, {3.8821090637387257`*^9, 
   3.88210907017069*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"24e1ff89-62e5-473e-87a0-d2068cda84b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixing third section", "Subsubsection",
 CellChangeTimes->{{3.8684771839749365`*^9, 
  3.8684771881218214`*^9}},ExpressionUUID->"e5a5e46c-c19f-4585-bffc-\
563f69ffe9f5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FixedVal3", "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ZFunctions", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "/", 
      RowBox[{"ZFunctions", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", "FixedPt"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MinimalPolynomial", "[", 
  RowBox[{"RootReduce", "[", "FixedVal3", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8684766155940313`*^9, 3.8684766609131126`*^9}, {
  3.8684769172930827`*^9, 3.8684769456304064`*^9}, {3.86847726255133*^9, 
  3.868477267034173*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"1ac61aa6-c3b1-4fb2-83eb-90af96fcbc93"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    RowBox[{
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"-2.97\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"], 
           ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, "RowDefault"],
         ShowStringCharacters -> 
        False], -2.9690858947282778856902041297871619463`15.952994491583697, 
       Editable -> False], "-", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"2.99\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"], 
             ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         2.99089856692062472376392179285176098347`15.956173414457073, 
         Editable -> False], " ", "\[ImaginaryI]"}]}], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{"780448", "-", 
             RowBox[{"484416", " ", "#1"}], "+", 
             RowBox[{"1669356", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"287793", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
             RowBox[{"19197", " ", 
               SuperscriptBox["#1", "4"]}], "-", 
             RowBox[{"12393", " ", 
               SuperscriptBox["#1", "5"]}], "+", 
             RowBox[{"729", " ", 
               SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}], 
     Short[#, 7]& ], 
    Complex[-2.969085894728278, -2.9908985669206247`]},
   "NumericalApproximation"],
  Root[780448 - 484416 # + 1669356 #^2 + 287793 #^3 + 19197 #^4 - 12393 #^5 + 
   729 #^6& , 1, 0]]], "Output",
 CellChangeTimes->{3.8684772727193556`*^9, 3.868477482277302*^9, 
  3.882109079732806*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"a137b739-2683-4704-847f-6410430cdef2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"780448", "-", 
   RowBox[{"484416", " ", "#1"}], "+", 
   RowBox[{"1669356", " ", 
    SuperscriptBox["#1", "2"]}], "+", 
   RowBox[{"287793", " ", 
    SuperscriptBox["#1", "3"]}], "+", 
   RowBox[{"19197", " ", 
    SuperscriptBox["#1", "4"]}], "-", 
   RowBox[{"12393", " ", 
    SuperscriptBox["#1", "5"]}], "+", 
   RowBox[{"729", " ", 
    SuperscriptBox["#1", "6"]}]}], "&"}]], "Output",
 CellChangeTimes->{3.8684772727193556`*^9, 3.868477482277302*^9, 
  3.8821090797378073`*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"c29c85c4-a8b3-4ef1-8d0b-ef2617754609"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorInteger", "[", "729", " ", "]"}]], "Input",
 CellChangeTimes->{{3.8684768344890423`*^9, 3.868476840386932*^9}, 
   3.8684773131051226`*^9},
 CellLabel->
  "In[213]:=",ExpressionUUID->"defac790-9b52-469c-8eaf-fffaa4f17fc3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"3", ",", "6"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.8684773137393923`*^9, 3.8684774823093023`*^9, 
  3.882109079760806*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"44f69fcd-bd4c-41ec-a64b-18f4627841ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"denom", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MinimalPolynomial", "[", 
  RowBox[{"FixedVal3", "*", "denom"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8684768441933537`*^9, 3.8684768452772636`*^9}, {
  3.8684768967795696`*^9, 3.8684769426509314`*^9}, {3.868477272486355*^9, 
  3.868477272748356*^9}, {3.8684773195026712`*^9, 3.8684773483418922`*^9}, {
  3.8684774839540052`*^9, 3.8684774841373434`*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"0c143954-4e9c-4d30-9945-9ee3486c7a61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"780448", "-", 
   RowBox[{"161472", " ", "#1"}], "+", 
   RowBox[{"185484", " ", 
    SuperscriptBox["#1", "2"]}], "+", 
   RowBox[{"10659", " ", 
    SuperscriptBox["#1", "3"]}], "+", 
   RowBox[{"237", " ", 
    SuperscriptBox["#1", "4"]}], "-", 
   RowBox[{"51", " ", 
    SuperscriptBox["#1", "5"]}], "+", 
   SuperscriptBox["#1", "6"]}], "&"}]], "Output",
 CellChangeTimes->{{3.8684773246404085`*^9, 3.8684773487869115`*^9}, 
   3.8684774846742687`*^9, 3.88210907980192*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"1d9d3ac8-5cb2-4181-99aa-6efaf42221c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorInteger", "[", "780448", "]"}]], "Input",
 CellChangeTimes->{{3.868476955861529*^9, 3.868476958332204*^9}, 
   3.868477490191066*^9},
 CellLabel->
  "In[216]:=",ExpressionUUID->"97ea876f-e28f-4fc9-a424-1ec064c5988b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "3"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.868477491781934*^9, 3.8821090817725673`*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"b38dcd6c-ff05-431f-a8a1-e72fc7e23ce2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sols3", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", "^", "2"}], "+", 
       RowBox[{"7", 
        RowBox[{"b", "^", "2"}]}]}], "==", 
      RowBox[{
       RowBox[{"2", "^", "3"}], " ", "29"}]}], ",", " ", "Integers"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minpolyarr3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MinimalPolynomial", "[", 
      RowBox[{"RootReduce", "[", 
       RowBox[{"FixedVal3", "*", 
        RowBox[{"denom", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", 
             RowBox[{"b", 
              SqrtBox[
               RowBox[{"-", "7"}]]}]}], ")"}], "/.", 
           RowBox[{"sols3", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "sols3", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Sort", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ByteCount", "[", 
       RowBox[{"minpolyarr3", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "i"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "minpolyarr3", "]"}]}], "}"}]}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8684770159162664`*^9, 3.8684770515882797`*^9}, {
  3.8684772770955477`*^9, 3.8684772905664597`*^9}, {3.86847749799865*^9, 
  3.868477504838747*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"a00c47bd-5ff8-4005-9547-7dd9a3f28ff3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1336", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "8"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8684775086093397`*^9, 3.882109083223394*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"e95916d1-67bf-4729-8a12-8724a1758dd1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"minpolyarr3", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"sols3", "[", 
  RowBox[{"[", "1", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8684770681601543`*^9, 3.8684770789273567`*^9}, {
  3.86847729418419*^9, 3.8684772967664733`*^9}, {3.868477511254136*^9, 
  3.868477512800596*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"91c8287c-a529-4223-8e82-d54aecb90225"],

Cell[BoxData[
 RowBox[{
  RowBox[{"24389", "+", 
   RowBox[{"5046", " ", "#1"}], "+", 
   RowBox[{"1385562", " ", 
    SuperscriptBox["#1", "2"]}], "-", 
   RowBox[{"1657162", " ", 
    SuperscriptBox["#1", "3"]}], "+", 
   RowBox[{"156252", " ", 
    SuperscriptBox["#1", "4"]}], "+", 
   RowBox[{"1110120", " ", 
    SuperscriptBox["#1", "5"]}], "+", 
   RowBox[{"390224", " ", 
    SuperscriptBox["#1", "6"]}]}], "&"}]], "Output",
 CellChangeTimes->{3.8684775144853935`*^9, 3.8821090853120604`*^9},
 CellLabel->
  "Out[220]=",ExpressionUUID->"4a7e84f8-4018-4c80-a09b-d520c2a94d36"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "\[Rule]", 
    RowBox[{"-", "15"}]}], ",", 
   RowBox[{"b", "\[Rule]", 
    RowBox[{"-", "1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8684775144853935`*^9, 3.8821090853150597`*^9},
 CellLabel->
  "Out[221]=",ExpressionUUID->"ab15433f-88bd-4b6b-a838-0059a39ad55f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"ZFunctionNew", ",", 
    RowBox[{"RootReduce", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ZFunctions", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"denom", "/", 
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{"b", 
           SqrtBox[
            RowBox[{"-", "7"}]]}]}], ")"}]}]}], "/.", 
      RowBox[{"sols3", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.868477101479907*^9, 3.8684771371022925`*^9}, {
  3.868477299137169*^9, 3.8684773038624496`*^9}, {3.8684775212208543`*^9, 
  3.868477528772591*^9}, {3.8821090905722575`*^9, 3.882109097157668*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"df12fc5f-c395-4cc7-8bb8-c3759f027e57"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixing fourth section", "Subsubsection",
 CellChangeTimes->{{3.8684771839749365`*^9, 3.8684771881218214`*^9}, {
  3.8684775438997145`*^9, 
  3.8684775451587157`*^9}},ExpressionUUID->"768599b8-773c-4562-b069-\
71b771cceb8a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FixedVal4", "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ZFunctions", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "/", 
      RowBox[{"ZFunctions", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", "FixedPt"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MinimalPolynomial", "[", 
  RowBox[{"RootReduce", "[", "FixedVal4", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8684766155940313`*^9, 3.8684766609131126`*^9}, {
  3.8684769172930827`*^9, 3.8684769456304064`*^9}, {3.86847726255133*^9, 
  3.868477267034173*^9}, {3.868477547897189*^9, 3.8684775525330296`*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"c53b4dcd-beaf-4d2c-ad1d-5fe9b63d4845"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    RowBox[{
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"-0.984\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"], 
           ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, "RowDefault"],
         ShowStringCharacters -> 
        False], -0.98431969819427622692131762960343621671`16.05552584664944, 
       Editable -> False], "+", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.499\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"], 
             ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.49850379747255196827282475169340614229`15.760058141363606, 
         Editable -> False], " ", "\[ImaginaryI]"}]}], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{"351232", "+", 
             RowBox[{"85603", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
             RowBox[{"194672", " ", 
               SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
     Short[#, 7]& ], 
    Complex[-0.9843196981942762, 0.49850379747255197`]},
   "NumericalApproximation"],
  Root[351232 + 85603 #^3 + 194672 #^6& , 2, 0]]], "Output",
 CellChangeTimes->{3.8684772727193556`*^9, 3.868477482277302*^9, 
  3.868477559663823*^9, 3.8821091056337395`*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"5508b20d-2d03-40e8-9eee-9df0ea7cb206"],

Cell[BoxData[
 RowBox[{
  RowBox[{"351232", "+", 
   RowBox[{"85603", " ", 
    SuperscriptBox["#1", "3"]}], "+", 
   RowBox[{"194672", " ", 
    SuperscriptBox["#1", "6"]}]}], "&"}]], "Output",
 CellChangeTimes->{3.8684772727193556`*^9, 3.868477482277302*^9, 
  3.868477559663823*^9, 3.88210910563874*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"ae438071-8a14-4602-8842-a98f78f988ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorInteger", "[", "194672", " ", "]"}]], "Input",
 CellChangeTimes->{{3.8684768344890423`*^9, 3.868476840386932*^9}, 
   3.8684773131051226`*^9, 3.8684775638136005`*^9},
 CellLabel->
  "In[225]:=",ExpressionUUID->"ca8313cd-00fd-492a-a0a5-13f08c284e3b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "3"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8684773137393923`*^9, 3.8684774823093023`*^9, 
  3.868477564294836*^9, 3.882109105674741*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"13ea41a9-60e0-4f9b-bbae-ac72d3904887"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"denom", "=", 
   RowBox[{"2", " ", "23"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MinimalPolynomial", "[", 
  RowBox[{"FixedVal4", "*", "denom"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8684768441933537`*^9, 3.8684768452772636`*^9}, {
  3.8684768967795696`*^9, 3.8684769426509314`*^9}, {3.868477272486355*^9, 
  3.868477272748356*^9}, {3.8684773195026712`*^9, 3.8684773483418922`*^9}, {
  3.8684774839540052`*^9, 3.8684774841373434`*^9}, {3.868477561155283*^9, 
  3.868477568849901*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"13c144cc-7069-49b4-9e45-c13eb139fb6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"34187517952", "+", 
   RowBox[{"85603", " ", 
    SuperscriptBox["#1", "3"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["#1", "6"]}]}], "&"}]], "Output",
 CellChangeTimes->{{3.8684773246404085`*^9, 3.8684773487869115`*^9}, 
   3.8684774846742687`*^9, 3.868477569970689*^9, 3.8821091056987405`*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"4dc5c722-2d2d-4cc8-b008-b4ba54c7a640"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorInteger", "[", "34187517952", "]"}]], "Input",
 CellChangeTimes->{{3.868476955861529*^9, 3.868476958332204*^9}, 
   3.868477490191066*^9, 3.868477573826143*^9},
 CellLabel->
  "In[228]:=",ExpressionUUID->"248578e9-3ef1-4209-9090-9579034064fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "3"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.868477491781934*^9, 3.8684775743180876`*^9, 
  3.8821091067610083`*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"90da3ddd-34a5-4eef-ad4f-4a60d35d7269"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sols4", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", "^", "2"}], "+", 
       RowBox[{"7", 
        RowBox[{"b", "^", "2"}]}]}], "==", 
      RowBox[{
       RowBox[{"2", "^", "4"}], " ", "7", " ", "23"}]}], ",", " ", 
     "Integers"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minpolyarr4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MinimalPolynomial", "[", 
      RowBox[{"RootReduce", "[", 
       RowBox[{"FixedVal4", "*", 
        RowBox[{"denom", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", 
             RowBox[{"b", 
              SqrtBox[
               RowBox[{"-", "7"}]]}]}], ")"}], "/.", 
           RowBox[{"sols4", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "sols4", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Sort", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ByteCount", "[", 
       RowBox[{"minpolyarr4", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "i"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "minpolyarr4", "]"}]}], "}"}]}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8684770159162664`*^9, 3.8684770515882797`*^9}, {
  3.8684772770955477`*^9, 3.8684772905664597`*^9}, {3.86847749799865*^9, 
  3.868477504838747*^9}, {3.8684775777961025`*^9, 3.8684776010406356`*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"a18e18a1-3110-4d16-a8b0-04fc2d52e151"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"544", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"544", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"544", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"544", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"544", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"544", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"544", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"544", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"544", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"544", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"544", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"544", ",", "12"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8684775086093397`*^9, 3.868477601741374*^9, 
  3.8821091083224535`*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"c996bffd-0fda-4fe6-b3fc-45810b5059e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"minpolyarr4", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"sols4", "[", 
  RowBox[{"[", "1", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8684770681601543`*^9, 3.8684770789273567`*^9}, {
  3.86847729418419*^9, 3.8684772967664733`*^9}, {3.868477511254136*^9, 
  3.868477512800596*^9}, {3.86847760354069*^9, 3.8684776051466527`*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"b0467c92-5a14-4af0-b7d3-ebe61573f896"],

Cell[BoxData[
 RowBox[{
  RowBox[{"1024", "+", 
   RowBox[{"1201", " ", 
    SuperscriptBox["#1", "3"]}], "+", 
   RowBox[{"1024", " ", 
    SuperscriptBox["#1", "6"]}]}], "&"}]], "Output",
 CellChangeTimes->{3.8684775144853935`*^9, 3.8684776098720093`*^9, 
  3.88210910990232*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"296166b9-cd4c-468b-bab2-07ceaffd6de0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "\[Rule]", 
    RowBox[{"-", "49"}]}], ",", 
   RowBox[{"b", "\[Rule]", 
    RowBox[{"-", "5"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8684775144853935`*^9, 3.8684776098720093`*^9, 
  3.882109109906319*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"44b0b885-52c7-4999-8bf8-b10f6059783b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"ZFunctionNew", ",", 
    RowBox[{"RootReduce", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ZFunctions", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"denom", "/", 
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{"b", 
           SqrtBox[
            RowBox[{"-", "7"}]]}]}], ")"}]}]}], "/.", 
      RowBox[{"sols4", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.868477101479907*^9, 3.8684771371022925`*^9}, {
  3.868477299137169*^9, 3.8684773038624496`*^9}, {3.8684775212208543`*^9, 
  3.868477528772591*^9}, {3.868477631404273*^9, 3.8684776356495185`*^9}, {
  3.8821091158174353`*^9, 3.88210912198705*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"ef2dbef4-cfaa-4075-9e92-728f837d579a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixing fifth section", "Subsubsection",
 CellChangeTimes->{{3.8684771839749365`*^9, 3.8684771881218214`*^9}, {
  3.8684775438997145`*^9, 3.8684775451587157`*^9}, {3.868477651616875*^9, 
  3.8684776523005733`*^9}},ExpressionUUID->"800a1b3f-f9cd-41bd-b4fb-\
16d565669667"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FixedVal5", "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ZFunctions", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "/", 
      RowBox[{"ZFunctions", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", "FixedPt"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MinimalPolynomial", "[", 
  RowBox[{"RootReduce", "[", "FixedVal5", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8684766155940313`*^9, 3.8684766609131126`*^9}, {
  3.8684769172930827`*^9, 3.8684769456304064`*^9}, {3.86847726255133*^9, 
  3.868477267034173*^9}, {3.868477547897189*^9, 3.8684775525330296`*^9}, {
  3.868477656832472*^9, 3.8684776617859387`*^9}},
 CellLabel->
  "In[236]:=",ExpressionUUID->"8afcb7bc-f8f3-48a3-a8aa-c5189ae57650"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    RowBox[{
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"3.55\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"], 
           ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, "RowDefault"],
         ShowStringCharacters -> False], 
       3.55403644135011154148173773137386888266`15.779054122358565, Editable -> 
       False], "+", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"6.64\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"], 
             ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         6.63806162585640002760101197054609656334`16.050373525779865, 
         Editable -> False], " ", "\[ImaginaryI]"}]}], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{"191102976", "-", 
             RowBox[{"355332096", " ", "#1"}], "+", 
             RowBox[{"197152704", " ", 
               SuperscriptBox["#1", "2"]}], "-", 
             RowBox[{"32520663", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
             RowBox[{"3947832", " ", 
               SuperscriptBox["#1", "4"]}], "-", 
             RowBox[{"172872", " ", 
               SuperscriptBox["#1", "5"]}], "+", 
             RowBox[{"5488", " ", 
               SuperscriptBox["#1", "6"]}]}], "&"}], ",", "4"}], "]"}], 
     Short[#, 7]& ], 
    Complex[3.5540364413501115`, 6.6380616258564]},
   "NumericalApproximation"],
  Root[191102976 - 355332096 # + 197152704 #^2 - 32520663 #^3 + 3947832 #^4 - 
   172872 #^5 + 5488 #^6& , 4, 0]]], "Output",
 CellChangeTimes->{3.8684772727193556`*^9, 3.868477482277302*^9, 
  3.868477559663823*^9, 3.868477666831318*^9, 3.882109137470854*^9},
 CellLabel->
  "Out[236]=",ExpressionUUID->"87eefe37-92e3-4ccc-9495-3fddf9723790"],

Cell[BoxData[
 RowBox[{
  RowBox[{"191102976", "-", 
   RowBox[{"355332096", " ", "#1"}], "+", 
   RowBox[{"197152704", " ", 
    SuperscriptBox["#1", "2"]}], "-", 
   RowBox[{"32520663", " ", 
    SuperscriptBox["#1", "3"]}], "+", 
   RowBox[{"3947832", " ", 
    SuperscriptBox["#1", "4"]}], "-", 
   RowBox[{"172872", " ", 
    SuperscriptBox["#1", "5"]}], "+", 
   RowBox[{"5488", " ", 
    SuperscriptBox["#1", "6"]}]}], "&"}]], "Output",
 CellChangeTimes->{3.8684772727193556`*^9, 3.868477482277302*^9, 
  3.868477559663823*^9, 3.868477666831318*^9, 3.882109137477854*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"5c3d4514-9694-4143-af7f-bc9cc62dcb6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorInteger", "[", "5488", " ", "]"}]], "Input",
 CellChangeTimes->{{3.8684768344890423`*^9, 3.868476840386932*^9}, 
   3.8684773131051226`*^9, 3.8684775638136005`*^9, 3.868477671017229*^9},
 CellLabel->
  "In[238]:=",ExpressionUUID->"018b7c5e-c905-46ef-865c-51ee4500885a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8684773137393923`*^9, 3.8684774823093023`*^9, 
  3.868477564294836*^9, 3.8684776715389395`*^9, 3.882109137499853*^9},
 CellLabel->
  "Out[238]=",ExpressionUUID->"84d66b4a-4498-4e32-a214-b2b0ff66bcd2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"denom", "=", 
   RowBox[{"2", " ", "7"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MinimalPolynomial", "[", 
  RowBox[{"FixedVal5", "*", "denom"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8684768441933537`*^9, 3.8684768452772636`*^9}, {
  3.8684768967795696`*^9, 3.8684769426509314`*^9}, {3.868477272486355*^9, 
  3.868477272748356*^9}, {3.8684773195026712`*^9, 3.8684773483418922`*^9}, {
  3.8684774839540052`*^9, 3.8684774841373434`*^9}, {3.868477561155283*^9, 
  3.868477568849901*^9}, {3.868477674253632*^9, 3.8684776779181557`*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"5b8e76d8-d818-4972-b302-9b5137f714a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"524386566144", "-", 
   RowBox[{"69645090816", " ", "#1"}], "+", 
   RowBox[{"2760137856", " ", 
    SuperscriptBox["#1", "2"]}], "-", 
   RowBox[{"32520663", " ", 
    SuperscriptBox["#1", "3"]}], "+", 
   RowBox[{"281988", " ", 
    SuperscriptBox["#1", "4"]}], "-", 
   RowBox[{"882", " ", 
    SuperscriptBox["#1", "5"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["#1", "6"]}]}], "&"}]], "Output",
 CellChangeTimes->{{3.8684773246404085`*^9, 3.8684773487869115`*^9}, 
   3.8684774846742687`*^9, 3.868477569970689*^9, 3.8684776808825617`*^9, 
   3.8821091393676124`*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"e96c5c9e-c86e-4bfe-89b1-3c99cac16a48"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorInteger", "[", "524386566144", "]"}]], "Input",
 CellChangeTimes->{{3.868476955861529*^9, 3.868476958332204*^9}, 
   3.868477490191066*^9, 3.868477573826143*^9, 3.8684776841779103`*^9},
 CellLabel->
  "In[241]:=",ExpressionUUID->"707fe50c-322b-486a-83f7-59430cdda52d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "21"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.868477491781934*^9, 3.8684775743180876`*^9, 
  3.8684776846312943`*^9, 3.882109141450305*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"db88dc66-f912-4dd4-b9a9-d743bca06e19"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sols5", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", "^", "2"}], "+", 
       RowBox[{"7", 
        RowBox[{"b", "^", "2"}]}]}], "==", 
      RowBox[{
       RowBox[{"2", "^", "7"}], " ", 
       RowBox[{"3", "^", "2"}], " ", "7"}]}], ",", " ", "Integers"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minpolyarr5", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MinimalPolynomial", "[", 
      RowBox[{"RootReduce", "[", 
       RowBox[{"FixedVal5", "*", 
        RowBox[{"denom", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", 
             RowBox[{"b", 
              SqrtBox[
               RowBox[{"-", "7"}]]}]}], ")"}], "/.", 
           RowBox[{"sols5", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "sols5", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Sort", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ByteCount", "[", 
       RowBox[{"minpolyarr5", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "i"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "minpolyarr5", "]"}]}], "}"}]}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8684770159162664`*^9, 3.8684770515882797`*^9}, {
  3.8684772770955477`*^9, 3.8684772905664597`*^9}, {3.86847749799865*^9, 
  3.868477504838747*^9}, {3.8684775777961025`*^9, 3.8684776010406356`*^9}, {
  3.868477687336423*^9, 3.868477709127211*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"1b14f9b0-1c7b-4ea1-a7a5-88779bbbc676"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1336", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "12"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8684775086093397`*^9, 3.868477601741374*^9, 
  3.86847772756491*^9, 3.882109142801404*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"4508c74c-ac4a-40f4-a68b-cbeab6c42a62"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"minpolyarr5", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"sols5", "[", 
  RowBox[{"[", "1", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8684770681601543`*^9, 3.8684770789273567`*^9}, {
  3.86847729418419*^9, 3.8684772967664733`*^9}, {3.868477511254136*^9, 
  3.868477512800596*^9}, {3.86847760354069*^9, 3.8684776051466527`*^9}, {
  3.8684777102732506`*^9, 3.8684777119849186`*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"3e46d907-2c38-410b-8487-acd7f51cef8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"512", "+", 
   RowBox[{"5952", " ", "#1"}], "+", 
   RowBox[{"22776", " ", 
    SuperscriptBox["#1", "2"]}], "+", 
   RowBox[{"26141", " ", 
    SuperscriptBox["#1", "3"]}], "+", 
   RowBox[{"15648", " ", 
    SuperscriptBox["#1", "4"]}], "+", 
   RowBox[{"3456", " ", 
    SuperscriptBox["#1", "5"]}], "+", 
   RowBox[{"1024", " ", 
    SuperscriptBox["#1", "6"]}]}], "&"}]], "Output",
 CellChangeTimes->{3.8684775144853935`*^9, 3.8684776098720093`*^9, 
  3.8684777299386244`*^9, 3.8821091446111784`*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"89c5dc11-db4a-4d2a-9a56-d7411a9d836a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "\[Rule]", 
    RowBox[{"-", "84"}]}], ",", 
   RowBox[{"b", "\[Rule]", 
    RowBox[{"-", "12"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8684775144853935`*^9, 3.8684776098720093`*^9, 
  3.8684777299386244`*^9, 3.882109144615205*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"1eb82f17-42c0-411c-ba6a-c80aeed40f13"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"ZFunctionNew", ",", 
    RowBox[{"RootReduce", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ZFunctions", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"denom", "/", 
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{"b", 
           SqrtBox[
            RowBox[{"-", "7"}]]}]}], ")"}]}]}], "/.", 
      RowBox[{"sols5", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.868477101479907*^9, 3.8684771371022925`*^9}, {
  3.868477299137169*^9, 3.8684773038624496`*^9}, {3.8684775212208543`*^9, 
  3.868477528772591*^9}, {3.868477631404273*^9, 3.8684776356495185`*^9}, {
  3.86847773389732*^9, 3.8684777464763174`*^9}, {3.8821091471577883`*^9, 
  3.8821091539859486`*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"89d5e803-0af9-4e08-be0b-60241bcded48"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixing sixth section", "Subsubsection",
 CellChangeTimes->{{3.8684771839749365`*^9, 3.8684771881218214`*^9}, {
  3.8684775438997145`*^9, 3.8684775451587157`*^9}, {3.868477651616875*^9, 
  3.8684776523005733`*^9}, {3.86847776238433*^9, 
  3.8684777632022066`*^9}},ExpressionUUID->"82ceb8a8-9121-4279-a545-\
f621ae72fb41"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FixedVal6", "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ZFunctions", "[", 
       RowBox[{"[", "6", "]"}], "]"}], "/", 
      RowBox[{"ZFunctions", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", "FixedPt"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MinimalPolynomial", "[", 
  RowBox[{"RootReduce", "[", "FixedVal6", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8684766155940313`*^9, 3.8684766609131126`*^9}, {
  3.8684769172930827`*^9, 3.8684769456304064`*^9}, {3.86847726255133*^9, 
  3.868477267034173*^9}, {3.868477547897189*^9, 3.8684775525330296`*^9}, {
  3.868477656832472*^9, 3.8684776617859387`*^9}, {3.8684777655294785`*^9, 
  3.868477770422951*^9}},
 CellLabel->
  "In[248]:=",ExpressionUUID->"2808129c-4d3f-4492-a934-35e121167c99"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    RowBox[{
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"8.44\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"], 
           ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, "RowDefault"],
         ShowStringCharacters -> False], 
       8.43895915966549203801605472108349204063`15.795436933051601, Editable -> 
       False], "-", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"15.0\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"], 
             ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         15.00693242112993530668063613120466470718`16.045439974767696, 
         Editable -> False], " ", "\[ImaginaryI]"}]}], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{"14512627712", "+", 
             RowBox[{"4115409408", " ", "#1"}], "+", 
             RowBox[{"1634963616", " ", 
               SuperscriptBox["#1", "2"]}], "-", 
             RowBox[{"127792377", " ", 
               SuperscriptBox["#1", "3"]}], "+", 
             RowBox[{"9335574", " ", 
               SuperscriptBox["#1", "4"]}], "-", 
             RowBox[{"177876", " ", 
               SuperscriptBox["#1", "5"]}], "+", 
             RowBox[{"2916", " ", 
               SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}], 
     Short[#, 7]& ], 
    Complex[8.438959159665492, -15.006932421129935`]},
   "NumericalApproximation"],
  Root[14512627712 + 4115409408 # + 1634963616 #^2 - 127792377 #^3 + 
   9335574 #^4 - 177876 #^5 + 2916 #^6& , 3, 0]]], "Output",
 CellChangeTimes->{3.8684772727193556`*^9, 3.868477482277302*^9, 
  3.868477559663823*^9, 3.868477666831318*^9, 3.868477775383868*^9, 
  3.868477816202332*^9, 3.8821091617863455`*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"557101a1-b7e4-4f75-8ce6-673786c96692"],

Cell[BoxData[
 RowBox[{
  RowBox[{"14512627712", "+", 
   RowBox[{"4115409408", " ", "#1"}], "+", 
   RowBox[{"1634963616", " ", 
    SuperscriptBox["#1", "2"]}], "-", 
   RowBox[{"127792377", " ", 
    SuperscriptBox["#1", "3"]}], "+", 
   RowBox[{"9335574", " ", 
    SuperscriptBox["#1", "4"]}], "-", 
   RowBox[{"177876", " ", 
    SuperscriptBox["#1", "5"]}], "+", 
   RowBox[{"2916", " ", 
    SuperscriptBox["#1", "6"]}]}], "&"}]], "Output",
 CellChangeTimes->{3.8684772727193556`*^9, 3.868477482277302*^9, 
  3.868477559663823*^9, 3.868477666831318*^9, 3.868477775383868*^9, 
  3.868477816202332*^9, 3.8821091617913456`*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"3304d6f1-0803-4986-bbbe-16875958756b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorInteger", "[", "2916", " ", "]"}]], "Input",
 CellChangeTimes->{{3.8684768344890423`*^9, 3.868476840386932*^9}, 
   3.8684773131051226`*^9, 3.8684775638136005`*^9, 3.868477671017229*^9, {
   3.868477804982978*^9, 3.868477821894306*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"6e9328ba-85c1-4a09-84af-b4c252431356"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "6"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8684773137393923`*^9, 3.8684774823093023`*^9, 
  3.868477564294836*^9, 3.8684776715389395`*^9, 3.8684778223273954`*^9, 
  3.882109161839675*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"82bf84fb-7e26-44d1-b57c-0647557af3d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"denom", "=", 
   RowBox[{"2", " ", "3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MinimalPolynomial", "[", 
  RowBox[{"FixedVal6", "*", "denom"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8684768441933537`*^9, 3.8684768452772636`*^9}, {
   3.8684768967795696`*^9, 3.8684769426509314`*^9}, {3.868477272486355*^9, 
   3.868477272748356*^9}, {3.8684773195026712`*^9, 3.8684773483418922`*^9}, {
   3.8684774839540052`*^9, 3.8684774841373434`*^9}, {3.868477561155283*^9, 
   3.868477568849901*^9}, {3.868477674253632*^9, 3.8684776779181557`*^9}, 
   3.868477775229869*^9, {3.868477824366378*^9, 3.8684778244850245`*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"49126cd1-80df-413d-9d95-fabebf7bb731"],

Cell[BoxData[
 RowBox[{
  RowBox[{"232202043392", "+", 
   RowBox[{"10974425088", " ", "#1"}], "+", 
   RowBox[{"726650496", " ", 
    SuperscriptBox["#1", "2"]}], "-", 
   RowBox[{"9466102", " ", 
    SuperscriptBox["#1", "3"]}], "+", 
   RowBox[{"115254", " ", 
    SuperscriptBox["#1", "4"]}], "-", 
   RowBox[{"366", " ", 
    SuperscriptBox["#1", "5"]}], "+", 
   SuperscriptBox["#1", "6"]}], "&"}]], "Output",
 CellChangeTimes->{{3.8684773246404085`*^9, 3.8684773487869115`*^9}, 
   3.8684774846742687`*^9, 3.868477569970689*^9, 3.8684776808825617`*^9, 
   3.868477824938341*^9, 3.8821091618736763`*^9},
 CellLabel->
  "Out[252]=",ExpressionUUID->"f1690a62-b2d0-4ee2-b1fd-8d20057aa446"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorInteger", "[", "232202043392", "]"}]], "Input",
 CellChangeTimes->{{3.868476955861529*^9, 3.868476958332204*^9}, 
   3.868477490191066*^9, 3.868477573826143*^9, 3.8684776841779103`*^9, 
   3.868477828368918*^9},
 CellLabel->
  "In[253]:=",ExpressionUUID->"6fec8629-126e-4696-904b-ac1403f4af3e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "6"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.868477491781934*^9, 3.8684775743180876`*^9, 
  3.8684776846312943`*^9, 3.8684778292046375`*^9, 3.882109162759366*^9},
 CellLabel->
  "Out[253]=",ExpressionUUID->"428c2eaf-e564-4abd-88d6-d703b2456801"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sols6", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", "^", "2"}], "+", 
       RowBox[{"7", 
        RowBox[{"b", "^", "2"}]}]}], "==", 
      RowBox[{
       RowBox[{"2", "^", "5"}], " ", 
       RowBox[{"11", "^", "2"}]}]}], ",", " ", "Integers"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minpolyarr6", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MinimalPolynomial", "[", 
      RowBox[{"RootReduce", "[", 
       RowBox[{"FixedVal6", "*", 
        RowBox[{"denom", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", 
             RowBox[{"b", 
              SqrtBox[
               RowBox[{"-", "7"}]]}]}], ")"}], "/.", 
           RowBox[{"sols6", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "sols6", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Sort", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ByteCount", "[", 
       RowBox[{"minpolyarr6", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "i"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "minpolyarr6", "]"}]}], "}"}]}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8684770159162664`*^9, 3.8684770515882797`*^9}, {
   3.8684772770955477`*^9, 3.8684772905664597`*^9}, {3.86847749799865*^9, 
   3.868477504838747*^9}, {3.8684775777961025`*^9, 3.8684776010406356`*^9}, {
   3.868477687336423*^9, 3.868477709127211*^9}, {3.8684777792490654`*^9, 
   3.8684777942581463`*^9}, {3.868477836630601*^9, 3.8684778444264*^9}, 
   3.8821134733662806`*^9},
 CellLabel->
  "In[254]:=",ExpressionUUID->"bd118436-4eca-48f2-a778-889181b0cdc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1336", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "19"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "21"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "23"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "24"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8684775086093397`*^9, 3.868477601741374*^9, 
  3.86847772756491*^9, 3.8684778497385883`*^9, 3.88210916427462*^9},
 CellLabel->
  "Out[256]=",ExpressionUUID->"9725eb4c-29ac-43b7-a32e-cfe9b29fe6e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"minpolyarr6", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"sols6", "[", 
  RowBox[{"[", "1", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8684770681601543`*^9, 3.8684770789273567`*^9}, {
   3.86847729418419*^9, 3.8684772967664733`*^9}, {3.868477511254136*^9, 
   3.868477512800596*^9}, {3.86847760354069*^9, 3.8684776051466527`*^9}, {
   3.8684777102732506`*^9, 3.8684777119849186`*^9}, 3.868477791453862*^9, {
   3.8684778543552732`*^9, 3.8684778546610317`*^9}},
 CellLabel->
  "In[257]:=",ExpressionUUID->"d2305b36-96ba-43c8-856d-d1796aaa355d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"226759808", "-", 
   RowBox[{"563619936", " ", "#1"}], "+", 
   RowBox[{"2934431016", " ", 
    SuperscriptBox["#1", "2"]}], "+", 
   RowBox[{"1908188575", " ", 
    SuperscriptBox["#1", "3"]}], "+", 
   RowBox[{"1594041900", " ", 
    SuperscriptBox["#1", "4"]}], "+", 
   RowBox[{"281809968", " ", 
    SuperscriptBox["#1", "5"]}], "+", 
   RowBox[{"56689952", " ", 
    SuperscriptBox["#1", "6"]}]}], "&"}]], "Output",
 CellChangeTimes->{3.8684775144853935`*^9, 3.8684776098720093`*^9, 
  3.8684777299386244`*^9, 3.868477855195131*^9, 3.882109166699444*^9},
 CellLabel->
  "Out[257]=",ExpressionUUID->"ddd9c7ee-23c1-4f9c-907f-e4308415bd16"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "\[Rule]", 
    RowBox[{"-", "62"}]}], ",", 
   RowBox[{"b", "\[Rule]", 
    RowBox[{"-", "2"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8684775144853935`*^9, 3.8684776098720093`*^9, 
  3.8684777299386244`*^9, 3.868477855195131*^9, 3.882109166703443*^9},
 CellLabel->
  "Out[258]=",ExpressionUUID->"5f8f6ced-ddce-436f-8c5f-9c1fe09d2d52"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"ZFunctionNew", ",", 
    RowBox[{"RootReduce", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ZFunctions", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"denom", "/", 
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{"b", 
           SqrtBox[
            RowBox[{"-", "7"}]]}]}], ")"}]}]}], "/.", 
      RowBox[{"sols6", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.868477101479907*^9, 3.8684771371022925`*^9}, {
  3.868477299137169*^9, 3.8684773038624496`*^9}, {3.8684775212208543`*^9, 
  3.868477528772591*^9}, {3.868477631404273*^9, 3.8684776356495185`*^9}, {
  3.86847773389732*^9, 3.8684777464763174`*^9}, {3.8684777973091993`*^9, 
  3.8684777995392647`*^9}, {3.868477868462631*^9, 3.8684778686944695`*^9}, {
  3.882109170596676*^9, 3.8821091768524275`*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"14662256-cf6a-4eb9-a2d7-c16d7e429102"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We\[CloseCurlyQuote]re done fixing the group action.  Let\[CloseCurlyQuote]s \
see what the new values look like. \
\>", "Subsubsection",
 CellChangeTimes->{{3.882109283383294*^9, 
  3.8821093010795684`*^9}},ExpressionUUID->"5a7e1b39-2841-4d2a-9528-\
1f88edca7154"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"RootReduce", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ZFunctionNew", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "/.", "FixedPt"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ZFunctionNew", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/.", "FixedPt"}], ")"}]}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.882109202911209*^9, 3.8821092568903365`*^9}},
 CellLabel->
  "In[262]:=",ExpressionUUID->"6fd01b1f-c3bb-48f3-ab1d-de93c3258e04"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.0694\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"], 
             ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.06939214193771860161863429539153003134`15.397960054649465, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.347\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.34667669468439255009428734410903416574`16.09657440874166, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"4657010432", "+", 
               RowBox[{"117719618477", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"2384389341184", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.0693921419377186, -0.34667669468439255`]},
     "NumericalApproximation"],
    Root[4657010432 + 117719618477 #^3 + 2384389341184 #^6& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.678\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"], 
             ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.67822580464158133128904637487721629441`16.017368777004528, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.479\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.47855192592890483105350085679674521089`15.865923535912168, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"24389", "+", 
               RowBox[{"5046", " ", "#1"}], "+", 
               RowBox[{"1385562", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               RowBox[{"1657162", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"156252", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"1110120", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"390224", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "6"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.6782258046415813, 0.47855192592890483`]},
     "NumericalApproximation"],
    Root[24389 + 5046 # + 1385562 #^2 - 1657162 #^3 + 156252 #^4 + 
     1110120 #^5 + 390224 #^6& , 6, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.744\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"], 
             ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.74351928272948386577922974538523703814`15.976397004195583, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.669\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.6687144952888587345896098668163176626`15.930345505243732, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"1024", "+", 
               RowBox[{"1201", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"1024", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "5"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.7435192827294839, -0.6687144952888587]},
     "NumericalApproximation"],
    Root[1024 + 1201 #^3 + 1024 #^6& , 5, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.884\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"], 
             ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.88418573622891472041374072432518005371`15.98202297424105,
          Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.772\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.77215280847336242864287214615615084767`15.92318272509595, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"512", "+", 
               RowBox[{"5952", " ", "#1"}], "+", 
               RowBox[{"22776", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"26141", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"15648", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"3456", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"1024", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.8841857362289147, -0.7721528084733624]},
     "NumericalApproximation"],
    Root[512 + 5952 # + 22776 #^2 + 26141 #^3 + 15648 #^4 + 3456 #^5 + 
     1024 #^6& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.688\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"], 
             ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.68771628973564424835984709716285578907`15.\
722373783334781, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.51\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {13.038866999093443`, {1., 2.}}]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           1.51097817866446249013279157225042581558`16.064222664228048, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"226759808", "-", 
               RowBox[{"563619936", " ", "#1"}], "+", 
               RowBox[{"2934431016", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1908188575", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"1594041900", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"281809968", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"56689952", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.6877162897356442, 1.5109781786644625`]},
     "NumericalApproximation"],
    Root[226759808 - 563619936 # + 2934431016 #^2 + 1908188575 #^3 + 
     1594041900 #^4 + 281809968 #^5 + 56689952 #^6& , 4, 0]]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8821092497055826`*^9, 3.882109281126029*^9},
 CellLabel->
  "Out[262]=",ExpressionUUID->"ac507faf-2c78-4e5b-8380-f99deca55bc2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Let\[CloseCurlyQuote]s compute the 56 degree 6 equations
\
\>", "Subsection",
 CellChangeTimes->{{3.865516476163171*^9, 
  3.865516489461404*^9}},ExpressionUUID->"308d2b8c-4712-4d23-b8d3-\
a9d9c89ccb52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Now", " ", "we", " ", "generate", " ", "points", " ", "in", " ", "the", 
     " ", "image", " ", "of", " ", "the", " ", "Zs"}], ",", " ", 
    RowBox[{
    "with", " ", "the", " ", "goal", " ", "of", " ", "finding", " ", "degree",
      " ", "6", " ", "polynomials", " ", "in", " ", "the", " ", "Zs", " ", 
     "that", " ", "vanish", " ", "on", " ", "it"}]}], "*)"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Zs", "=", 
     RowBox[{"{", 
      RowBox[{"Z1", ",", "Z2", ",", "Z3", ",", "Z4", ",", "Z5", ",", "Z6"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Zpoints", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Zs", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "->", 
          RowBox[{"ZFunctionNew", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "/.", 
         RowBox[{"Qpoints", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "Qpoints", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", "Zs", "]"}]}], "}"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8653507327538137`*^9, 3.865350746525922*^9}, {
   3.8653537362859235`*^9, 3.865353757360338*^9}, {3.865353868455801*^9, 
   3.8653538872007074`*^9}, {3.8653539177778687`*^9, 
   3.8653540668722267`*^9}, {3.8653551539892697`*^9, 
   3.8653551606196203`*^9}, {3.865355199640133*^9, 3.865355236341666*^9}, {
   3.865355334777116*^9, 3.865355396020556*^9}, {3.865355626696768*^9, 
   3.865355627336938*^9}, {3.865355806773817*^9, 3.865355807051139*^9}, {
   3.8653560533247766`*^9, 3.8653560705712986`*^9}, {3.865356116185777*^9, 
   3.8653561733484225`*^9}, {3.8653562622668743`*^9, 3.86535629518661*^9}, {
   3.86535634069911*^9, 3.86535634777028*^9}, {3.8653563891071186`*^9, 
   3.8653563899509254`*^9}, {3.8655134078182507`*^9, 3.865513408588284*^9}, {
   3.8684732154460936`*^9, 3.8684732187210636`*^9}, 3.882109323548346*^9},
 CellLabel->
  "In[263]:=",ExpressionUUID->"1868cec8-2595-44de-9eb9-dda1d70bb814"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Now", " ", "we", " ", "will", " ", "generate", " ", "the", " ", 
    "polynomials"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EqsFPPInP5", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Zweights", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "We", " ", "will", " ", "split", " ", "the", " ", "calculation", " ", 
      "up", " ", "by", " ", "the", " ", "weights", " ", "of", " ", "the", " ",
       "polynomials", " ", "based", " ", "on", " ", "C_", "7", " ", 
      RowBox[{
       RowBox[{"action", ".", " ", "56"}], "/", "7"}]}], "=", "8"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"deg", "=", "6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"powers", "=", 
     RowBox[{"{", 
      RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"allsols", "=", "\[IndentingNewLine]", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "powers", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"powers", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "[", "powers", "]"}]}], "}"}]}], "]"}], 
           "\[Equal]", "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Weights", " ", "mod", " ", "7"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"mod7", "=", "0"}], ",", 
      RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
      RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<mod7=\>\"", ",", "mod7"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Generate", " ", "general", " ", "form", " ", "of", " ", "the", " ", 
         "degree", " ", "6", " ", "polynomials"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"sols", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "\[LessEqual]", 
          RowBox[{"Length", "[", "allsols", "]"}]}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Zweights", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], " ", 
                   RowBox[{"powers", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "1", ",", 
                    RowBox[{"Length", "[", "powers", "]"}]}], "}"}]}], "]"}], 
                "/.", 
                RowBox[{"allsols", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], 
             "\[Equal]", "mod7"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"sols", ",", 
               RowBox[{"allsols", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<sols done\>\"", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Generate", " ", "table", " ", "of", " ", "values", " ", "of", " ", 
          "the", " ", "polynomials"}], ",", " ", 
         RowBox[{"with", " ", "Qpoints", " ", "filled", " ", "in"}]}], "*)"}],
        "\[IndentingNewLine]", 
       RowBox[{"Monomials", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Zs", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"powers", "[", 
                RowBox[{"[", "n", "]"}], "]"}], "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", 
              RowBox[{"Length", "[", "powers", "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "sols", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<monoms done\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"TableOfValues", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Monomials", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{"Zpoints", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"Length", "[", "Zpoints", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Approximate", " ", "the", " ", "zero", " ", "set", " ", "of", " ", 
         "polynomials", " ", "with", " ", "RootApproximant"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<values done\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ns", "=", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"$MaxExtraPrecision", "=", "100000"}], "}"}], ",", 
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{
              RowBox[{"RowReduce", "[", 
               RowBox[{
                RowBox[{"NullSpace", "[", "TableOfValues", "]"}], ",", 
                RowBox[{"Tolerance", "->", 
                 RowBox[{"10", "^", 
                  RowBox[{"(", 
                   RowBox[{"-", "500"}], ")"}]}]}]}], "]"}], ",", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "900"}], ")"}]}]}], "]"}], ",", "2"}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"The", " ", "final", " ", "equations"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<ns done\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"EqsFPPInP5", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"EqsFPPInP5", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Monomials", "[", 
                RowBox[{"[", "k", "]"}], "]"}], 
               RowBox[{
                RowBox[{"ns", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", 
                RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "ns", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Length", "[", "EqsFPPInP5", "]"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "EqsFPPInP5", "]"}], "\[IndentingNewLine]", 
   RowBox[{"ByteCount", "[", "EqsFPPInP5", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.865354611060577*^9, 3.8653546323031387`*^9}, {
   3.8653547909320188`*^9, 3.865354858440892*^9}, {3.865354896124838*^9, 
   3.865355092740142*^9}, {3.86535528541288*^9, 3.8653553099453526`*^9}, 
   3.8653553553262825`*^9, {3.865355435962716*^9, 3.8653554653668547`*^9}, {
   3.8653559287275906`*^9, 3.8653559468434386`*^9}, {3.865356657375454*^9, 
   3.8653566826132135`*^9}, {3.8653587011181645`*^9, 3.865358712398183*^9}, 
   3.865362637943329*^9, {3.8654183399213324`*^9, 3.8654183550859904`*^9}, {
   3.865419120359062*^9, 3.8654191261327524`*^9}, {3.865420283827647*^9, 
   3.8654202865624065`*^9}, {3.8654390593488283`*^9, 3.865439066291904*^9}, {
   3.865513578667482*^9, 3.8655135990861254`*^9}, {3.8655137938696327`*^9, 
   3.8655138127466106`*^9}},
 CellLabel->
  "In[265]:=",ExpressionUUID->"a0bdfb15-ae3b-40b4-be0b-2edb14b137d4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["mod7=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093322678385`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"99657a16-972d-479c-b925-1b8a9d0d0adc"],

Cell[BoxData["\<\"sols done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093322818394`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"1a27c8e9-1658-4fbd-b3bf-b5ed48a8f7ec"],

Cell[BoxData["\<\"monoms done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109332285839*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"37189551-b5a3-45d8-9521-eb2747aeafe8"],

Cell[BoxData["\<\"values done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109332424839*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"13f9d01d-e2b9-4323-a179-4f297e7c4382"],

Cell[BoxData["\<\"ns done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093408241825`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"176cef0e-ceb6-4b81-8a73-f22c76770de9"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109340827181*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"21d1e76b-a948-4aa9-8d7f-0b9477db9306"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["mod7=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093408291807`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"04b4a766-c6fa-4051-85f9-5376375e0fc7"],

Cell[BoxData["\<\"sols done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093408391805`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"3cd44eea-1856-4d1b-89f5-c577a2ad3456"],

Cell[BoxData["\<\"monoms done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093408411803`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"6021430e-f305-4b9b-bc99-70c6ae18e946"],

Cell[BoxData["\<\"values done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093409861917`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"faab896a-7c37-4117-96db-9e92a4b40cdd"],

Cell[BoxData["\<\"ns done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093493501835`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"16155ce6-f932-408a-a73e-b669f5987e77"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109349353182*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"16825b1c-0c50-4460-a66d-b32cb897472d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["mod7=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093493551807`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"50f527a8-725c-4573-b360-fde2046ffcd9"],

Cell[BoxData["\<\"sols done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093493671803`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"850b9f8d-b1f0-4409-99c8-a1b6f2d59692"],

Cell[BoxData["\<\"monoms done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109349370181*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"a7150d23-4870-4018-aea5-d0bad3211ccf"],

Cell[BoxData["\<\"values done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093495131807`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"a22545c7-a7c5-4ba8-a2cc-1e2b1094b483"],

Cell[BoxData["\<\"ns done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093578481817`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"5daeab44-7525-49ae-a846-59b20c431d12"],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093578501816`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"0211899b-29c0-4e57-ba0a-2f690287d2a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["mod7=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093578521805`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"92d4d458-590b-4775-b9ef-29bcf292cd1f"],

Cell[BoxData["\<\"sols done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093578621807`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"c76c00e6-e123-4a5c-98e1-22ac25eb92e9"],

Cell[BoxData["\<\"monoms done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093578661804`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"a2940480-7487-4f13-a23c-4c940b2ab845"],

Cell[BoxData["\<\"values done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093580101805`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"c139bf67-78da-4d29-bcab-0312da0e2a2e"],

Cell[BoxData["\<\"ns done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109366148182*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"99f2af55-ae46-445a-a5dd-1d23137fcb67"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109366151181*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"d6ed0430-a60c-445f-b3f1-3434c0c6f3de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["mod7=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109366153181*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"07c63f8a-efa6-4c4d-ae45-134dd691ea43"],

Cell[BoxData["\<\"sols done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109366162181*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"ac1e25fd-c2a6-476c-91dc-6c55f313e986"],

Cell[BoxData["\<\"monoms done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109366166181*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"1e2bbc93-c58a-407d-896d-6ede374f0c2e"],

Cell[BoxData["\<\"values done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109366311181*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"63073999-d228-4a2c-8157-d530e27655a6"],

Cell[BoxData["\<\"ns done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109374474183*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"35c33bf7-e270-4551-b561-9e1bb0760478"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109374478181*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"39ecd431-3ece-4cbe-adbd-c77a1863cf2a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["mod7=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109374480181*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"3794ef28-f902-4f0e-974d-2a35cec86618"],

Cell[BoxData["\<\"sols done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093744901805`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"55db78d9-e350-4f2b-a529-1678934c8faf"],

Cell[BoxData["\<\"monoms done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093744931808`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"ff6afb52-b4ab-44f0-a8b6-d0a1a4a492ee"],

Cell[BoxData["\<\"values done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109374637183*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"6d520fe2-74f6-43b2-ae6e-cbbb444d1874"],

Cell[BoxData["\<\"ns done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109383004182*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"eccdeb47-142e-4f65-be1d-431406b38dd6"],

Cell[BoxData["48"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093830071807`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"b5190994-5422-4166-99e2-7941277947a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["mod7=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109383009181*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"2669b615-dc67-477e-a612-d8918d877add"],

Cell[BoxData["\<\"sols done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109383019181*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"58512493-7e26-414c-b389-1e49479da589"],

Cell[BoxData["\<\"monoms done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109383023181*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"0d0b3109-47dc-4d92-bc0f-69115a317ca0"],

Cell[BoxData["\<\"values done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.882109383166181*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"4f8e28c6-a3e3-4874-91d9-80b140c4cf71"],

Cell[BoxData["\<\"ns done\"\>"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093915651817`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"e9388e04-ca89-4659-9c5c-69cc0fa4c384"],

Cell[BoxData["56"], "Print",
 CellChangeTimes->{3.866242758133316*^9, 3.8684747579134507`*^9, 
  3.8684779890974913`*^9, 3.8821093915681815`*^9},
 CellLabel->
  "During evaluation of \
In[265]:=",ExpressionUUID->"fa5b89b2-cffe-4b86-8a90-ad1ef37d5f5a"]
}, Open  ]],

Cell[BoxData["56"], "Output",
 CellChangeTimes->{3.866242825724492*^9, 3.868474816353424*^9, 
  3.868478047628807*^9, 3.882109391570181*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"3cb7bb75-657a-48ef-900d-08ffbc0b6985"],

Cell[BoxData["1960896"], "Output",
 CellChangeTimes->{3.866242825724492*^9, 3.868474816353424*^9, 
  3.868478047628807*^9, 3.882109391578181*^9},
 CellLabel->
  "Out[272]=",ExpressionUUID->"e62cda1c-c3db-46bd-b97d-f88a12f29101"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8662428321714993`*^9, 3.868474822410424*^9, 
  3.868478180909155*^9, 3.8821094898418894`*^9},
 CellLabel->
  "Out[280]=",ExpressionUUID->"d01ca7be-44e8-48b9-a334-7a3a83b30f02"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Let\[CloseCurlyQuote]s check the group action", "Subsubsection",
 CellChangeTimes->{{3.8821094546414785`*^9, 
  3.8821094754073505`*^9}},ExpressionUUID->"b2151c1a-cf78-4a28-b2f5-\
cab0af7f5834"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cs", "=", 
   RowBox[{"{", 
    RowBox[{"c1", ",", "c2", ",", "c3", ",", "c4", ",", "c5", ",", "c6"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NoScaleC3Aut", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Z1", "->", "  ", "Z2"}], ",", " ", 
     RowBox[{"Z2", "->", "   ", "Z4"}], ",", 
     RowBox[{"Z3", "->", " ", "Z6"}], ",", 
     RowBox[{"Z4", "->", " ", "Z1"}], ",", 
     RowBox[{"Z5", "->", " ", "Z3"}], ",", 
     RowBox[{"Z6", "->", " ", "Z5"}]}], " ", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsFPPInP5NoScaleC3", " ", "=", " ", 
   RowBox[{"Together", "[", 
    RowBox[{"EqsFPPInP5", "/.", "NoScaleC3Aut"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8821098711583595`*^9, 3.8821099883311625`*^9}, 
   3.8821100813492303`*^9, {3.88211057713969*^9, 3.882110579681843*^9}, {
   3.88211063789181*^9, 3.882110667840843*^9}, {3.8821115469237366`*^9, 
   3.882111581474619*^9}},
 CellLabel->
  "In[341]:=",ExpressionUUID->"1ab2bb9e-5249-479e-bc22-26e9ce417425"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GetMonoms", "[", 
    RowBox[{"poly_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"MonomialList", "[", 
     RowBox[{"poly", ",", "vars"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"MonomialList", "[", 
       RowBox[{"poly", ",", "vars"}], "]"}], "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"vars", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "->", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "vars", "]"}]}], "}"}]}], "]"}]}], ")"}]}]}],
   ";"}]], "Input",
 CellLabel->
  "In[297]:=",ExpressionUUID->"1f37f6cb-3718-4645-818e-f7627b226559"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Take", " ", "the", " ", "first", " ", "equation", " ", "and", " ", "look",
     " ", "at", " ", "its", " ", "monomials"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Eq1Monoms", "=", 
     RowBox[{"GetMonoms", "[", 
      RowBox[{
       RowBox[{"EqsFPPInP5NoScaleC3", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "Zs"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Let", "'"}], "s", " ", "try", " ", "to", " ", "solve", " ", 
     "for", " ", "coefficients", " ", "that", " ", "give", " ", "us", " ", 
     "zero"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"as", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<a\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CurrentMonoms", "=", 
     RowBox[{"GetMonoms", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"EqsFPPInP5", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], ",", "Zs"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MonomsTBZ", "=", 
     RowBox[{"Complement", "[", 
      RowBox[{"CurrentMonoms", ",", "Eq1Monoms"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoeffsTBZ", "=", 
     RowBox[{"RowReduce", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"EqsFPPInP5", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"MonomsTBZ", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", "MonomsTBZ", "]"}]}], "}"}]}], "]"}], "]"}],
       "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "CoeffsTBZ", "]"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", "CoeffsTBZ", "]"}], "\[IndentingNewLine]", 
   RowBox[{"sols", "=", 
    RowBox[{"RootReduce", "[", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"CoeffsTBZ", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ".", "as"}], "==", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "CoeffsTBZ", "]"}]}], "}"}]}], "]"}], "]"}],
       "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\n"}]}]], "Input",
 CellChangeTimes->{
  3.882110681039591*^9, {3.882110799166221*^9, 3.8821108073875465`*^9}, {
   3.8821108399902554`*^9, 3.882110857580237*^9}, {3.8821111673463697`*^9, 
   3.88211117737691*^9}, {3.8821113929931045`*^9, 3.8821113969938097`*^9}, 
   3.8821115688699117`*^9, {3.882111630990815*^9, 3.882111655035755*^9}},
 CellLabel->
  "In[379]:=",ExpressionUUID->"c4da2cd6-043c-4b38-b7c3-55458cb3d39a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8", ",", "8"}], "}"}]], "Output",
 CellChangeTimes->{
  3.882110887430027*^9, 3.8821111795958567`*^9, 3.8821114025217376`*^9, 
   3.882111598562361*^9, {3.88211163669864*^9, 3.882111660489725*^9}},
 CellLabel->
  "Out[384]=",ExpressionUUID->"1ba6de9e-6444-4850-a518-a10d48615c23"],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{
  3.882110887430027*^9, 3.8821111795958567`*^9, 3.8821114025217376`*^9, 
   3.882111598562361*^9, {3.88211163669864*^9, 3.8821116604937253`*^9}},
 CellLabel->
  "Out[385]=",ExpressionUUID->"80ff8c71-9c61-4705-b45d-8ebdf5317548"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"16744453070891240369899", "-", 
        RowBox[{"29375212880351590941471", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a6"}], "351490010977042206495424"]}], 
   ",", 
   RowBox[{"a2", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"102715927273075181", "+", 
        RowBox[{"15480513892880217", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a6"}], "198406947870856384"]}], ",", 
   RowBox[{"a3", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "467820745831379"}], "+", 
        RowBox[{"283577125154969", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a6"}], "3279453683815808"]}], ",", 
   RowBox[{"a4", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2890203064699627", "-", 
        RowBox[{"75924389740257", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a6"}], "36073990521973888"]}], ",", 
   RowBox[{"a5", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"69511641398092", "+", 
        RowBox[{"65042899921556", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a6"}], "106900295189039"]}], ",", 
   RowBox[{"a7", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"288435690769959", "+", 
        RowBox[{"239410481785081", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a6"}], "855202361512312"]}], ",", 
   RowBox[{"a8", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.882110887430027*^9, 3.8821111795958567`*^9, 3.8821114025217376`*^9, 
   3.882111598562361*^9, {3.88211163669864*^9, 3.882111662022725*^9}},
 CellLabel->
  "Out[386]=",ExpressionUUID->"3b9f7682-0e14-4c58-82a9-5db1dc4fa0fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LinComb", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"EqsFPPInP5", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "8"}], "}"}]}], "]"}], ".", 
     RowBox[{"(", 
      RowBox[{"as", "/.", "sols"}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LinCombMonoms", "=", 
   RowBox[{"GetMonoms", "[", 
    RowBox[{"LinComb", ",", "Zs"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"LinCombMonoms", "==", "Eq1Monoms"}]}], "Input",
 CellChangeTimes->{
  3.882110681039591*^9, {3.882110799166221*^9, 3.8821108073875465`*^9}, {
   3.8821108399902554`*^9, 3.882110857580237*^9}, {3.8821112079227214`*^9, 
   3.8821112627873435`*^9}, {3.8821113032299223`*^9, 
   3.8821113267518487`*^9}, {3.8821116071236134`*^9, 3.882111623776987*^9}},
 CellLabel->
  "In[387]:=",ExpressionUUID->"877d374c-f659-4ba1-a268-b3ec135e0118"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8821116242820187`*^9, 3.8821116622987556`*^9}},
 CellLabel->
  "Out[389]=",ExpressionUUID->"ab791877-4ebf-464e-976d-2671dbb77f3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"C3Aut", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Z1", "->", "  ", 
        RowBox[{"c1", " ", "Z2"}]}], ",", " ", 
       RowBox[{"Z2", "->", 
        RowBox[{"c2", "   ", "Z4"}]}], ",", 
       RowBox[{"Z3", "->", 
        RowBox[{"c3", " ", "Z6"}]}], ",", 
       RowBox[{"Z4", "->", 
        RowBox[{"c4", " ", "Z1"}]}], ",", 
       RowBox[{"Z5", "->", " ", 
        RowBox[{"c5", " ", "Z3"}]}], ",", 
       RowBox[{"Z6", "->", 
        RowBox[{"c6", " ", "Z5"}]}]}], " ", "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqsFPPInP5C3", " ", "=", " ", 
     RowBox[{"Together", "[", 
      RowBox[{"EqsFPPInP5", "/.", "C3Aut"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoeffConditions", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c1", " ", "!=", "0"}], ",", 
         RowBox[{"c2", "!=", "0"}], ",", 
         RowBox[{"c3", "!=", "0"}], ",", 
         RowBox[{"c4", "!=", "0"}], ",", 
         RowBox[{"c5", "!=", "0"}], ",", 
         RowBox[{"c6", "!=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"EqsFPPInP5C3", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"LinCombMonoms", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "==", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"LinComb", ",", 
            RowBox[{"LinCombMonoms", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "LinCombMonoms", "]"}]}], "}"}]}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"csols", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Solve", "[", "CoeffConditions", "]"}], ",", " ", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"c2", ">", "0"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "csols", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.882110761026983*^9, 3.882110761700667*^9}, {
  3.8821116769076214`*^9, 3.8821117926753917`*^9}, {3.8821118330836506`*^9, 
  3.8821118493748703`*^9}},
 CellLabel->
  "In[394]:=",ExpressionUUID->"5103b473-a943-4c3b-ad93-b37f31a73aad"],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{3.8821117978943453`*^9, 3.8821118546612315`*^9},
 CellLabel->
  "Out[398]=",ExpressionUUID->"4cf70db1-8f0c-4af4-82d4-6b224d704a3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Out", " ", "of", " ", "the", " ", "7", " ", "solutions"}], ",", 
    " ", 
    RowBox[{
    "there", " ", "is", " ", "one", " ", "such", " ", "that", " ", "c1", " ", 
     "*", " ", "c2", " ", "*", " ", "c4", " ", "is", " ", "in", " ", "the", 
     " ", "correct", " ", 
     RowBox[{"field", ".", " ", "We"}], " ", "can", " ", "just", " ", "check",
      " ", "each", " ", "one", " ", "to", " ", "see", " ", "that", " ", "the",
      " ", "5", "th", " ", "solution", " ", "is", " ", "defined", " ", "over",
      " ", "the", " ", "field"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"c124", "=", 
    RowBox[{"RootReduce", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c1", " ", "c2", " ", "c4"}], ")"}], "/.", 
        RowBox[{"csols", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], ")"}], "/.", 
      RowBox[{"c2", "->", "1"}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8821121339378967`*^9, 3.882112230654295*^9}, {
  3.882114440791185*^9, 3.882114441793886*^9}, {3.883237177252952*^9, 
  3.8832371877338734`*^9}},ExpressionUUID->"20f56e2b-8dc9-40c1-9efa-\
0cce6206a149"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "141724486"}], "+", 
   RowBox[{"146067346", " ", "\[ImaginaryI]", " ", 
    SqrtBox["7"]}]}], "18191447"]], "Output",
 CellChangeTimes->{{3.882112153271592*^9, 3.882112173289192*^9}, 
   3.8821122508516226`*^9, 3.8821148748201756`*^9},
 CellLabel->
  "Out[467]=",ExpressionUUID->"5932690d-4279-47f4-9ba1-4ea5fc88eed4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RootReduce", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", 
        SqrtBox[
         RowBox[{"-", "7"}]]}]}], ")"}], "/", "8"}], "==", 
    RowBox[{
     RowBox[{"c2", "^", "3"}], " ", "c124"}]}], "  ", "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"c2val", " ", "=", 
  RowBox[{"c2", "/.", " ", 
   RowBox[{
    RowBox[{"RootReduce", "[", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", 
           SqrtBox[
            RowBox[{"-", "7"}]]}]}], ")"}], "/", "8"}], "==", 
       RowBox[{
        RowBox[{"c2", "^", "3"}], " ", "c124"}]}], "  ", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8821141637837343`*^9, 3.882114176588915*^9}, {
  3.882114842195918*^9, 3.8821148555214257`*^9}},
 CellLabel->
  "In[468]:=",ExpressionUUID->"df69f08e-ac56-4f4a-95dd-4266c11d0bbe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"c2", "\[Rule]", 
     FractionBox[
      RowBox[{"1469", "-", 
       RowBox[{"89", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], "4208"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"c2", "\[Rule]", 
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"-0.126\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> 
            False], -0.1260873055072398440934478003327967599`15.\
657321125445897, Editable -> False], "+", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.330\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> False], 
             0.33030590577512236594159844571549911052`16.075566100340918, 
             Editable -> False], " ", "\[ImaginaryI]"}]}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"69169", "+", 
                 RowBox[{"386347", " ", "#1"}], "+", 
                 RowBox[{"1604609", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"3090776", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"4426816", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
         Short[#, 7]& ], 
        Complex[-0.12608730550723984`, 0.33030590577512237`]},
       "NumericalApproximation"],
      Root[
      69169 + 386347 # + 1604609 #^2 + 3090776 #^3 + 4426816 #^4& , 4, 0]]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"c2", "\[Rule]", 
     InterpretationBox[
      TemplateBox[{"Root", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"-0.223\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> 
            False], -0.22300965266766509254026118469482753426`15.\
904973422816347, Editable -> False], "-", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.274\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> False], 
             0.27434776255156045898786487668985500932`15.994951184168528, 
             Editable -> False], " ", "\[ImaginaryI]"}]}], 
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"69169", "+", 
                 RowBox[{"386347", " ", "#1"}], "+", 
                 RowBox[{"1604609", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"3090776", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"4426816", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
         Short[#, 7]& ], 
        Complex[-0.2230096526676651, -0.27434776255156046`]},
       "NumericalApproximation"],
      Root[
      69169 + 386347 # + 1604609 #^2 + 3090776 #^3 + 4426816 #^4& , 1, 0]]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8821142392546115`*^9, {3.8821148669914246`*^9, 3.8821148772399664`*^9}},
 CellLabel->
  "Out[468]=",ExpressionUUID->"91ef7150-b855-4d7e-a081-6ba1e7533ded"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1469", "-", 
   RowBox[{"89", " ", "\[ImaginaryI]", " ", 
    SqrtBox["7"]}]}], "4208"]], "Output",
 CellChangeTimes->{
  3.8821142392546115`*^9, {3.8821148669914246`*^9, 3.8821148772849665`*^9}},
 CellLabel->
  "Out[469]=",ExpressionUUID->"b82842fd-e554-485f-89fc-c1ad45280926"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Similarly", ",", " ", 
    RowBox[{
    "we", " ", "pick", " ", "the", " ", "value", " ", "of", " ", "c2", " ", 
     "that", " ", "gives", " ", "the", " ", "correct", " ", 
     RowBox[{"field", ".", " ", "We"}], " ", "chose", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", 
         SqrtBox[
          RowBox[{"-", "7"}]]}]}], ")"}], "/", "8"}], " ", "through", " ", 
     "experimentation"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"csvals", " ", "=", 
    RowBox[{"RootApproximant", "[", " ", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cs", "/.", 
         RowBox[{"csols", "[", 
          RowBox[{"[", "5", "]"}], "]"}]}], "/.", 
        RowBox[{"c2", " ", "->", "c2val"}]}], ",", "1000"}], "]"}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8821142569547606`*^9, 3.8821143999129086`*^9}, {
   3.882114886209429*^9, 3.8821149386879196`*^9}, 3.8821150515997295`*^9},
 CellLabel->
  "In[472]:=",ExpressionUUID->"0d227d0a-a5b3-43c2-8aa5-75e40c19e577"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "1669"}], "+", 
     RowBox[{"2159", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], "2104"], ",", 
   FractionBox[
    RowBox[{"1469", "-", 
     RowBox[{"89", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], "4208"], ",", 
   FractionBox[
    RowBox[{"8707", "-", 
     RowBox[{"4161", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], "28072"], ",", 
   RowBox[{
    FractionBox["1", "32"], " ", 
    RowBox[{"(", 
     RowBox[{"31", "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "464"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "547"}], "-", 
      RowBox[{"137", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "242"], " ", 
    RowBox[{"(", 
     RowBox[{"65", "-", 
      RowBox[{"127", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8821143494178267`*^9, 3.882114420644491*^9}, 
   3.882114899716382*^9, 3.8821149391398916`*^9, 3.8821150521198263`*^9},
 CellLabel->
  "Out[472]=",ExpressionUUID->"61c64a1b-38e9-40d6-bdf8-31439e1969bd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Now", " ", "we", " ", "can", " ", "define", " ", "new", " ", "sections", 
    " ", "and", " ", "recompute", " ", "the", " ", "equations"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SixSections", "=", "ZFunctionNew"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SixSections", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"csvals", "[", 
       RowBox[{"[", "1", "]"}], "]"}], 
      RowBox[{"ZFunctionNew", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SixSections", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "=", 
     RowBox[{"ZFunctionNew", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SixSections", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"csvals", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], " ", 
      RowBox[{"ZFunctionNew", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SixSections", "[", 
      RowBox[{"[", "5", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"csvals", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], 
      RowBox[{"ZFunctionNew", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SixSections", "[", 
      RowBox[{"[", "6", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"csvals", "[", 
       RowBox[{"[", "3", "]"}], "]"}], 
      RowBox[{"ZFunctionNew", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.882115085367326*^9, 3.8821153167814717`*^9}},
 CellLabel->
  "In[473]:=",ExpressionUUID->"8fd49ee9-99d7-4743-aec4-788ad457d5e7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"fname", "=", 
  RowBox[{
  "OpenWrite", "[", "\"\<SixSections.txt\>\"", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "SixSections"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.882115487600043*^9, 3.882115534654727*^9}},
 CellLabel->
  "In[486]:=",ExpressionUUID->"82168265-7a18-4521-8cdb-47f14de0d479"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["OutputStream",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    TemplateBox[{
      PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  StyleBox[
                   PaneBox[
                   "\"SixSections.txt\"", ContentPadding -> False, 
                    FrameMargins -> 0, StripOnInput -> True, BaselinePosition -> 
                    Baseline, ImageSize -> {{1, 300}, Automatic}], 
                   LineBreakWithin -> False], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  PaneBox[
                  "\"SixSections.txt\"", ImageSize -> {{1, 500}, Automatic}, 
                   BaselinePosition -> Baseline, ContentPadding -> False, 
                   FrameMargins -> 0, StripOnInput -> True], 
                  "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Binary: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Open: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  DynamicBox[
                   ToBoxes[Options[
                    OutputStream["SixSections.txt", 3]] =!= {}, StandardForm],
                    UpdateInterval -> 1], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Encoding: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Format: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["InputForm", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Page width: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["78", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Number marks: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  OutputStream["SixSections.txt", 3],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{{3.882115519299822*^9, 3.882115535096405*^9}},
 CellLabel->
  "Out[486]=",ExpressionUUID->"9f629983-22b7-4012-acdf-b1607bc94803"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"NewZpoints", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Zs", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "->", 
        RowBox[{"SixSections", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "/.", 
       RowBox[{"Qpoints", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Qpoints", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "Zs", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.882115584633217*^9, 3.8821155957176504`*^9}},
 CellLabel->
  "In[490]:=",ExpressionUUID->"c881f945-bfe7-4938-9097-335f6238f02b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Now", " ", "we", " ", "will", " ", "generate", " ", "the", " ", 
    "polynomials"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EqsFPPInP5", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Zweights", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "We", " ", "will", " ", "split", " ", "the", " ", "calculation", " ", 
      "up", " ", "by", " ", "the", " ", "weights", " ", "of", " ", "the", " ",
       "polynomials", " ", "based", " ", "on", " ", "C_", "7", " ", 
      RowBox[{
       RowBox[{"action", ".", " ", "56"}], "/", "7"}]}], "=", "8"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"deg", "=", "6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"powers", "=", 
     RowBox[{"{", 
      RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"allsols", "=", "\[IndentingNewLine]", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "powers", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"powers", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "[", "powers", "]"}]}], "}"}]}], "]"}], 
           "\[Equal]", "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Weights", " ", "mod", " ", "7"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"mod7", "=", "0"}], ",", 
      RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
      RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<mod7=\>\"", ",", "mod7"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Generate", " ", "general", " ", "form", " ", "of", " ", "the", " ", 
         "degree", " ", "6", " ", "polynomials"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"sols", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "\[LessEqual]", 
          RowBox[{"Length", "[", "allsols", "]"}]}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Zweights", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], " ", 
                   RowBox[{"powers", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "1", ",", 
                    RowBox[{"Length", "[", "powers", "]"}]}], "}"}]}], "]"}], 
                "/.", 
                RowBox[{"allsols", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], 
             "\[Equal]", "mod7"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"sols", ",", 
               RowBox[{"allsols", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<sols done\>\"", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Generate", " ", "table", " ", "of", " ", "values", " ", "of", " ", 
          "the", " ", "polynomials"}], ",", " ", 
         RowBox[{"with", " ", "Qpoints", " ", "filled", " ", "in"}]}], "*)"}],
        "\[IndentingNewLine]", 
       RowBox[{"Monomials", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Zs", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"powers", "[", 
                RowBox[{"[", "n", "]"}], "]"}], "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", 
              RowBox[{"Length", "[", "powers", "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "sols", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<monoms done\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"TableOfValues", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Monomials", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{"NewZpoints", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"Length", "[", "NewZpoints", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Approximate", " ", "the", " ", "zero", " ", "set", " ", "of", " ", 
         "polynomials", " ", "with", " ", "RootApproximant"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<values done\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ns", "=", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"$MaxExtraPrecision", "=", "100000"}], "}"}], ",", 
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{
              RowBox[{"RowReduce", "[", 
               RowBox[{
                RowBox[{"NullSpace", "[", "TableOfValues", "]"}], ",", 
                RowBox[{"Tolerance", "->", 
                 RowBox[{"10", "^", 
                  RowBox[{"(", 
                   RowBox[{"-", "500"}], ")"}]}]}]}], "]"}], ",", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "900"}], ")"}]}]}], "]"}], ",", "2"}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"The", " ", "final", " ", "equations"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<ns done\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"EqsFPPInP5", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"EqsFPPInP5", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Monomials", "[", 
                RowBox[{"[", "k", "]"}], "]"}], 
               RowBox[{
                RowBox[{"ns", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", 
                RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "ns", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Length", "[", "EqsFPPInP5", "]"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "EqsFPPInP5", "]"}], "\[IndentingNewLine]", 
   RowBox[{"ByteCount", "[", "EqsFPPInP5", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.865354611060577*^9, 3.8653546323031387`*^9}, {
   3.8653547909320188`*^9, 3.865354858440892*^9}, {3.865354896124838*^9, 
   3.865355092740142*^9}, {3.86535528541288*^9, 3.8653553099453526`*^9}, 
   3.8653553553262825`*^9, {3.865355435962716*^9, 3.8653554653668547`*^9}, {
   3.8653559287275906`*^9, 3.8653559468434386`*^9}, {3.865356657375454*^9, 
   3.8653566826132135`*^9}, {3.8653587011181645`*^9, 3.865358712398183*^9}, 
   3.865362637943329*^9, {3.8654183399213324`*^9, 3.8654183550859904`*^9}, {
   3.865419120359062*^9, 3.8654191261327524`*^9}, {3.865420283827647*^9, 
   3.8654202865624065`*^9}, {3.8654390593488283`*^9, 3.865439066291904*^9}, {
   3.865513578667482*^9, 3.8655135990861254`*^9}, {3.8655137938696327`*^9, 
   3.8655138127466106`*^9}, {3.8821158075166783`*^9, 3.882115809259717*^9}},
 CellLabel->
  "In[533]:=",ExpressionUUID->"bf6ef416-939e-46de-8a29-1c198dcd6b78"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["mod7=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158149113336`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"91af9e59-e61f-4b09-9af7-03757098ff8a"],

Cell[BoxData["\<\"sols done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.882115814925334*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"1dab5491-9c03-4c09-8df4-0d1f0c0f9854"],

Cell[BoxData["\<\"monoms done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.882115814930334*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"01c6add9-c685-4820-a6ff-2a88c53d3b27"],

Cell[BoxData["\<\"values done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158150703335`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"121e7124-4d15-4e39-be2c-4b7e2e07e17f"],

Cell[BoxData["\<\"ns done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158233183336`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"245a78f9-82f8-4193-99a1-d16d0e355362"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.882115823321334*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"54241ad1-50e4-4802-96c9-ce6990cfabdd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["mod7=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.882115823324334*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"cdf01714-f95e-4594-8eef-0275b2142ec9"],

Cell[BoxData["\<\"sols done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.882115823326334*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"5202e9bc-6595-48b5-9c8f-e6a30f34645e"],

Cell[BoxData["\<\"monoms done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158233293333`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"6739d89c-dbb4-4e0e-9098-51dd33836d0b"],

Cell[BoxData["\<\"values done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158234813347`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"ff41d800-bf7b-488d-9659-90739811aa9e"],

Cell[BoxData["\<\"ns done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158317116313`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"c1b6364c-3a94-4fb2-a87a-545959193642"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158317146306`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"fea5c9d0-72bb-4876-85a7-5a6f94fe0f94"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["mod7=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.882115831717631*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"2b0770bd-bd62-43eb-8a76-5255b0b40a01"],

Cell[BoxData["\<\"sols done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.882115831719631*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"2043dd64-fac7-43b4-bc57-3b509319332b"],

Cell[BoxData["\<\"monoms done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.88211583172163*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"b82f170d-dc94-4004-8139-153a6250786b"],

Cell[BoxData["\<\"values done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158318736305`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"b1ac2de5-2b49-49be-9242-8c40027056d5"],

Cell[BoxData["\<\"ns done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.882115840108631*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"41d1bfed-0167-4ca6-ab33-f8f3dbe5fcfc"],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158401126304`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"a007bc1b-0db9-42c3-9869-24441a2e31c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["mod7=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158401146307`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"38e5eeec-3760-4563-aac2-84319782865f"],

Cell[BoxData["\<\"sols done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158401176314`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"32a3686c-4393-4a53-a56e-3f7df7254ee8"],

Cell[BoxData["\<\"monoms done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158401206317`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"10711bc8-4cb3-4209-a2e1-c7ee4a4bc5fe"],

Cell[BoxData["\<\"values done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.882115840270631*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"6dcae718-ce70-4131-afc3-accfa8acc1ac"],

Cell[BoxData["\<\"ns done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158483666315`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"b0da9301-0b32-42e2-8a36-ff7ea99dbdb9"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158483706303`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"d71298a4-30b3-4409-b4f5-dea4962a36cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["mod7=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.88211584837263*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"fee5624f-e662-49bd-92cd-c6972b02e8c7"],

Cell[BoxData["\<\"sols done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158483756437`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"2fa55083-8f4c-40db-a847-11d5c3c04105"],

Cell[BoxData["\<\"monoms done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158483786306`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"f69aef73-6e66-4456-bf07-c874fa89d007"],

Cell[BoxData["\<\"values done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.882115848528633*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"536f370d-795e-4c8b-9fb7-056f25f4a17c"],

Cell[BoxData["\<\"ns done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.882115856796632*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"46c401bc-97d8-4bdf-8732-d6e14051724e"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158568006306`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"6d135a96-7810-4f71-832e-561ec1e729a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["mod7=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158568036304`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"0891c407-6e60-465c-b313-dff5a41651b2"],

Cell[BoxData["\<\"sols done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158568076305`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"e60867bd-afff-4370-8da1-fdc3f08a072a"],

Cell[BoxData["\<\"monoms done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.882115856810631*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"4752b48b-cb24-4f46-ae70-73ed4c94ae9a"],

Cell[BoxData["\<\"values done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158569586306`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"eb2020c6-688d-4dc8-a419-fe86258862ff"],

Cell[BoxData["\<\"ns done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158651630116`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"f8a6a671-05f0-4543-b1ad-8a9ce096a9b6"],

Cell[BoxData["48"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.882115865166011*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"bbf98453-a478-4df6-9e02-d0ce5703a310"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["mod7=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158651700106`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"6e5098b2-3494-4d62-87e4-bad57a2fc9a9"],

Cell[BoxData["\<\"sols done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158651730113`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"bc010dc4-82cd-4691-99ef-6b73ccd84fa0"],

Cell[BoxData["\<\"monoms done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.882115865176012*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"b5c556f5-0888-4791-a19e-b3b6f8a31a20"],

Cell[BoxData["\<\"values done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158653250113`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"8f9a5586-8efe-4083-bac6-4914de113338"],

Cell[BoxData["\<\"ns done\"\>"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158736410213`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"9b93ca44-588a-461e-b64b-44b7827acd3d"],

Cell[BoxData["56"], "Print",
 CellChangeTimes->{3.882115658349021*^9, 3.8821158736450205`*^9},
 CellLabel->
  "During evaluation of \
In[533]:=",ExpressionUUID->"1e4d70b3-49b5-43eb-98a6-28ece1eda185"]
}, Open  ]],

Cell[BoxData["56"], "Output",
 CellChangeTimes->{3.8821157182901897`*^9, 3.88211587364802*^9},
 CellLabel->
  "Out[539]=",ExpressionUUID->"e09d6f01-6e8e-4d18-9398-9bc8a1045c94"],

Cell[BoxData["1833808"], "Output",
 CellChangeTimes->{3.8821157182901897`*^9, 3.8821158736550198`*^9},
 CellLabel->
  "Out[540]=",ExpressionUUID->"cabd073f-de5e-43a4-9589-4335c04d08a1"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fname", "=", "\"\<EqsFPPInP5WithZCoords.txt\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", " ", "EqsFPPInP5"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.865357445751528*^9, 3.8653574749007225`*^9}, 
   3.8653606725125103`*^9, 3.8653608614893956`*^9, 3.8662416496536307`*^9},
 CellLabel->
  "In[541]:=",ExpressionUUID->"584774ac-0a88-4ad3-a9a6-d66f8608e93c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Let", "'"}], "s", " ", "also", " ", "store", " ", "it", " ", 
    "in", " ", "magma", " ", "format", " ", "with", " ", "rr", " ", "to", " ",
     "check", " ", "the", " ", "Hilbert", " ", "polynomial"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EqsFPPInP5withrr", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllMonomials", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Zs", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"powers", "[", 
             RowBox[{"[", "n", "]"}], "]"}], "/.", 
            RowBox[{"allsols", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", 
           RowBox[{"Length", "[", "Zs", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "allsols", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"numeq", "=", "1"}], ",", 
      RowBox[{"numeq", "\[LessEqual]", 
       RowBox[{"Length", "[", "EqsFPPInP5", "]"}]}], ",", 
      RowBox[{"numeq", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eq", "=", 
        RowBox[{"Expand", "[", 
         RowBox[{"EqsFPPInP5", "[", 
          RowBox[{"[", "numeq", "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"eqwithrr", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "\[LessEqual]", 
          RowBox[{"Length", "[", "AllMonomials", "]"}]}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"coef", "=", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"eq", ",", 
             RowBox[{"AllMonomials", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"eqwithrr", "+=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Re", "[", "coef", "]"}], "  ", "+", " ", 
              RowBox[{"rr", " ", 
               RowBox[{"Im", "[", 
                RowBox[{"coef", "/", 
                 SqrtBox["7"]}], "]"}]}]}], ")"}], " ", 
            RowBox[{"AllMonomials", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"EqsFPPInP5withrr", ",", "eqwithrr"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"just", " ", "checking"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"EqsFPPInP5withrr", "/.", 
       RowBox[{"rr", "\[Rule]", 
        RowBox[{"(", 
         SqrtBox[
          RowBox[{"-", "7"}]], ")"}]}]}], ")"}], "-", "EqsFPPInP5"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8653606771812005`*^9, 3.8653608535733414`*^9}, {
  3.865361414185251*^9, 3.86536142028085*^9}, {3.865362063177003*^9, 
  3.865362082078585*^9}, {3.8653621163049517`*^9, 3.865362221316538*^9}},
 CellLabel->
  "In[545]:=",ExpressionUUID->"1defb7b0-3e3a-4890-9abd-52416343e95a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.882115724205188*^9, 3.8821157629386234`*^9, 
  3.88211587989602*^9},
 CellLabel->
  "Out[548]=",ExpressionUUID->"a0fa1aa1-f82d-4623-8f68-7b15e8175f0f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fname", "=", "\"\<EqsFPPInP5WithZCoordsrr.txt\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", " ", "EqsFPPInP5withrr"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8653608686282787`*^9, 3.8653608830382037`*^9}, 
   3.8662416433646097`*^9},
 CellLabel->
  "In[549]:=",ExpressionUUID->"59da7a90-bdb7-4969-a07c-82e16f69fb7e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EqsFPPInP5withrrn", "=", 
   RowBox[{"Numerator", "[", 
    RowBox[{"Factor", "[", "EqsFPPInP5withrr", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"fname", "=", "\"\<EqsFPPInP5WithZCoordsrrn.txt\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", " ", "EqsFPPInP5withrrn"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.868445872631798*^9, 3.868445890595084*^9}, 
   3.882115698745816*^9},
 CellLabel->
  "In[553]:=",ExpressionUUID->"57fd3146-fef0-465f-abcc-3ee1ae3decbc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Recomputing", " ", "the", " ", "action"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"C3Action", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Z1", "->", "Z2"}], ",", 
      RowBox[{"Z2", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", 
            SqrtBox[
             RowBox[{"-", "7"}]]}]}], ")"}], "/", "8"}], " ", "Z4"}]}], ",", 
      RowBox[{"Z4", "->", "Z1"}], ",", 
      RowBox[{"Z3", "->", "Z6"}], ",", 
      RowBox[{"Z6", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", 
            SqrtBox[
             RowBox[{"-", "7"}]]}]}], ")"}], "/", "8"}], " ", "Z5"}]}], ",", 
      " ", 
      RowBox[{"Z5", "->", "Z3"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Verify", " ", "that", " ", "it", " ", "leaves", " ", "the", " ", "rank", 
     " ", "unchanged"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllEqsUnderAction", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"EqsFPPInP5", "/.", "C3Action"}], ",", "EqsFPPInP5"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllMonoms", "=", 
     RowBox[{"GetMonoms", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"AllEqsUnderAction", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "AllEqsUnderAction", "]"}]}], "}"}]}], 
        "]"}], ",", "Zs"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coeffs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"AllEqsUnderAction", ",", 
         RowBox[{"AllMonoms", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "AllMonoms", "]"}]}], "}"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "coeffs", "]"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", "coeffs", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.882115891149641*^9, 3.882115939133913*^9}, {
  3.882116119052344*^9, 3.8821161383156633`*^9}, {3.882116302376023*^9, 
  3.882116304263198*^9}},
 CellLabel->
  "In[582]:=",ExpressionUUID->"bd5f6aea-ac03-42cf-85c5-5e66b5fd438b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Z1", "\[Rule]", "Z2"}], ",", 
   RowBox[{"Z2", "\[Rule]", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Z4"}]}], ",", 
   RowBox[{"Z4", "\[Rule]", "Z1"}], ",", 
   RowBox[{"Z3", "\[Rule]", "Z6"}], ",", 
   RowBox[{"Z6", "\[Rule]", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Z5"}]}], ",", 
   RowBox[{"Z5", "\[Rule]", "Z3"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.882115933079917*^9, 3.8821159418677435`*^9}, {
   3.8821161230365314`*^9, 3.8821161406429014`*^9}, 3.8821163050420127`*^9},
 CellLabel->
  "Out[582]=",ExpressionUUID->"1eba4af6-cb5a-479f-a1ee-309459bf0ba4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"453", ",", "112"}], "}"}]], "Output",
 CellChangeTimes->{{3.882115933079917*^9, 3.8821159418677435`*^9}, {
   3.8821161230365314`*^9, 3.8821161406429014`*^9}, 3.8821163136250134`*^9},
 CellLabel->
  "Out[586]=",ExpressionUUID->"a94443cc-a24c-4257-a214-9a37b40bd019"],

Cell[BoxData["56"], "Output",
 CellChangeTimes->{{3.882115933079917*^9, 3.8821159418677435`*^9}, {
   3.8821161230365314`*^9, 3.8821161406429014`*^9}, 3.882116327533347*^9},
 CellLabel->
  "Out[587]=",ExpressionUUID->"473f62ea-4e96-4f22-a06d-e05ac34f369b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Finally, we further simplify the equations by taking random linear \
combinations of the equations in each weight and keeping those that have \
smallest bytecount and are linearly independent from those previously chosen.\
\>", "Subsection",
 CellChangeTimes->{{3.882116630643261*^9, 3.8821167150708656`*^9}, {
  3.882116909485074*^9, 3.8821169848579884`*^9}, {3.8821170366836205`*^9, 
  3.88211705650914*^9}, {3.883237393071352*^9, 
  3.8832373933604403`*^9}},ExpressionUUID->"f25c3c91-d738-449d-a124-\
48e8b886db6b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GetMonoms", "[", 
    RowBox[{"poly_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"MonomialList", "[", 
     RowBox[{"poly", ",", "vars"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"MonomialList", "[", 
       RowBox[{"poly", ",", "vars"}], "]"}], "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"vars", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "->", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "vars", "]"}]}], "}"}]}], "]"}]}], ")"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"Zs", "=", 
  RowBox[{"{", 
   RowBox[{"Z1", ",", "Z2", ",", "Z3", ",", "Z4", ",", "Z5", ",", "Z6"}], 
   "}"}]}]}], "Input",
 CellChangeTimes->{{3.882117504587864*^9, 3.8821175129322286`*^9}, 
   3.8821175637812033`*^9},ExpressionUUID->"61477711-60cb-4d69-bf21-\
972748523e9e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"BeautifiedEqsFPPInP5", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsFPPInP5ByWeight", "=", 
   RowBox[{"Partition", "[", 
    RowBox[{"EqsFPPInP5", ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DesiredMaxMonoms", "=", "55"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"mod7", "=", "1"}], ",", " ", 
    RowBox[{"mod7", "<=", "7"}], ",", 
    RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Graded part: \>\"", ",", "mod7"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"GradeEqs", "=", 
      RowBox[{"EqsFPPInP5ByWeight", "[", 
       RowBox[{"[", "mod7", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cs", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"\"\<c\>\"", ",", 
           RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "GradeEqs", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"GradeMonoms", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"GradeMonoms", "=", 
         RowBox[{"Union", "[", 
          RowBox[{"GradeMonoms", ",", 
           RowBox[{"GetMonoms", "[", 
            RowBox[{
             RowBox[{"GradeEqs", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", "Zs"}], "]"}]}], "]"}]}], 
        ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "GradeEqs", "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"NumGradeMonoms", "=", 
      RowBox[{"Length", "[", "GradeMonoms", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Each", " ", "column", " ", "represents", " ", "a", " ", 
       RowBox[{"polynomial", ".", " ", "Rows"}], " ", "have", " ", "same", 
       " ", "monomial"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"CoeffMatrix", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"GradeEqs", ",", 
          RowBox[{"GradeMonoms", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "GradeMonoms", "]"}]}], "}"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"GenLinComb", "=", 
      RowBox[{"GradeEqs", ".", "cs"}]}], ";", "\n", "\t", 
     RowBox[{"AllSolutions", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"iteration", "=", "1"}], ",", 
       RowBox[{"iteration", "<=", "5000"}], ",", 
       RowBox[{"iteration", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"iteration", ",", "1000"}], "]"}], "==", "0"}], ",", " ", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<Iteration: \>\"", ",", "iteration", ",", " ", 
            "\"\< #Solutions: \>\"", ",", " ", 
            RowBox[{"Length", "[", "AllSolutions", "]"}]}], "]"}]}], "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"RandomToBeOne", "=", 
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"Length", "[", "GradeMonoms", "]"}]}], "}"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"IndicesInUse", "=", 
         RowBox[{"{", "RandomToBeOne", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"MatrixCoeffsInUse", "=", 
         RowBox[{"{", 
          RowBox[{"CoeffMatrix", "[", 
           RowBox[{"[", "RandomToBeOne", "]"}], "]"}], "}"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"EquationsToSolve", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"CoeffMatrix", "[", 
             RowBox[{"[", "RandomToBeOne", "]"}], "]"}], ".", "cs"}], " ", "==",
            " ", "1"}], "}"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"EquationsToSolve", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "False"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<WTF\>\"", "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Print", "[", "RandomToBeOne", "]"}], ";", 
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"CoeffMatrix", "[", 
              RowBox[{"[", "RandomToBeOne", "]"}], "]"}], ".", "cs"}], "]"}], 
           ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Now", " ", "we", " ", "set", " ", "monomials", " ", "to", " ", 
          "zero"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", " ", 
          RowBox[{
           RowBox[{"MatrixRank", "[", 
            RowBox[{"N", "[", "MatrixCoeffsInUse", "]"}], "]"}], "<", 
           RowBox[{"Length", "[", "GradeEqs", "]"}]}], ",", " ", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"RandomToBeZero", "=", 
            RowBox[{"RandomChoice", "[", 
             RowBox[{"Complement", "[", 
              RowBox[{
               RowBox[{"Range", "[", 
                RowBox[{"Length", "[", "GradeMonoms", "]"}], "]"}], ",", 
               "IndicesInUse"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"IndicesInUse", ",", "RandomToBeZero"}], "]"}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"TestMatrixCoeffsInUse", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"MatrixCoeffsInUse", ",", 
              RowBox[{"CoeffMatrix", "[", 
               RowBox[{"[", "RandomToBeZero", "]"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"MatrixRank", "[", 
               RowBox[{"N", "[", "TestMatrixCoeffsInUse", "]"}], "]"}], ">", 
              RowBox[{"MatrixRank", "[", 
               RowBox[{"N", "[", "MatrixCoeffsInUse", "]"}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"EquationsToSolve", ",", " ", 
                RowBox[{"0", "==", 
                 RowBox[{
                  RowBox[{"CoeffMatrix", "[", 
                   RowBox[{"[", "RandomToBeZero", "]"}], "]"}], ".", 
                  "cs"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"MatrixCoeffsInUse", "=", "TestMatrixCoeffsInUse"}], 
              ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"SolutionsC", "=", 
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"NSolve", "[", 
            RowBox[{"EquationsToSolve", ",", "cs", ",", "50"}], "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "900"}], ")"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"NewEquation", "=", 
         RowBox[{"Chop", "[", 
          RowBox[{"Expand", "[", 
           RowBox[{"GenLinComb", "/.", 
            RowBox[{"SolutionsC", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"NumMonoms", "=", 
         RowBox[{"Length", "[", 
          RowBox[{"MonomialList", "[", "NewEquation", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"NumMonoms", "<=", "DesiredMaxMonoms"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Generate", " ", "new", " ", "polynomial", " ", "with", " ", 
            RowBox[{"RootApproximant", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"NewEquation", "=", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"RootApproximant", "[", 
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"NewEquation", ",", 
                   RowBox[{"GradeMonoms", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "2"}], 
                "]"}], " ", 
               RowBox[{"GradeMonoms", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "GradeMonoms", "]"}]}], "}"}]}], 
             "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"AllSolutions", ",", "NewEquation"}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Sort", " ", "by", " ", "ByteCount"}], "*)"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"SortedSolutionsIndex", "=", 
      RowBox[{"Sort", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ByteCount", "[", 
            RowBox[{"AllSolutions", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "i"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "AllSolutions", "]"}]}], "}"}]}], "]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"BestEqs", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"currentrank", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", " ", 
       RowBox[{"i", "<=", 
        RowBox[{"Length", "[", "SortedSolutionsIndex", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"i", ",", "500"}], "]"}], "==", "0"}], ",", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<Iteration: \>\"", ",", "i"}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"index", "=", 
         RowBox[{
          RowBox[{"SortedSolutionsIndex", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"BestEqsTry", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"BestEqs", ",", 
           RowBox[{"AllSolutions", "[", 
            RowBox[{"[", "index", "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"MatrixCoeffsBest", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"BestEqsTry", ",", 
             RowBox[{"GradeMonoms", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"Length", "[", "GradeMonoms", "]"}]}], "}"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"MatrixRank", "[", 
            RowBox[{"N", "[", "MatrixCoeffsBest", "]"}], "]"}], ">", 
           "currentrank"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"BestEqs", "=", "BestEqsTry"}], ";", "\[IndentingNewLine]", 
           RowBox[{"currentrank", "++"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Sort", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"MonomialList", "[", 
          RowBox[{"BestEqs", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "BestEqs", "]"}]}], "}"}]}], "]"}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"ByteCount", "[", "BestEqs", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"BeautifiedEqsFPPInP5", ",", "BestEqs"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "BeautifiedEqsFPPInP5", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ByteCount", "[", "BeautifiedEqsFPPInP5", "]"}]}], "Input",
 CellChangeTimes->{{3.8821170609255466`*^9, 3.8821171042987113`*^9}, {
  3.8821171455483*^9, 3.8821171740258713`*^9}, {3.882117249397487*^9, 
  3.8821173670794215`*^9}, {3.882117424833233*^9, 3.882117432507805*^9}, {
  3.882117485041957*^9, 3.882117485586641*^9}, {3.882117570541461*^9, 
  3.8821175717174315`*^9}, {3.882119291919779*^9, 3.8821195360262227`*^9}, {
  3.882119574941166*^9, 3.882119682665537*^9}, {3.882119736490633*^9, 
  3.8821197436708317`*^9}, {3.883237351056237*^9, 
  3.8832373581792994`*^9}},ExpressionUUID->"1853d090-a47d-40de-b232-\
116c6f6452ef"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Graded part: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Graded part: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821197457196655`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"e42e4ad0-c69e-4dff-984b-b79a3a13df7a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "231"}],
  SequenceForm["Iteration: ", 1000, " #Solutions: ", 231],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821197913761225`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"4bc841c5-612b-4789-9ac5-91fa2f80654e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "2000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "473"}],
  SequenceForm["Iteration: ", 2000, " #Solutions: ", 473],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821198376794395`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"4150b7e7-d223-432f-9590-0d4d076bbfb6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "3000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "723"}],
  SequenceForm["Iteration: ", 3000, " #Solutions: ", 723],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821198846161194`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"ea95ad34-287e-4bb0-87ee-324038e4cd6b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "4000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "992"}],
  SequenceForm["Iteration: ", 4000, " #Solutions: ", 992],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821199325874405`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"77f05905-68ef-468b-ac40-9b77bf71d79a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "5000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "1259"}],
  SequenceForm["Iteration: ", 5000, " #Solutions: ", 1259],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.882119980888405*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"be8398ff-873b-4d7e-a948-b0853221ca8b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "500"}],
  SequenceForm["Iteration: ", 500],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821200062894087`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"280aacb1-eb08-4551-b7e7-acf585b58151"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1000"}],
  SequenceForm["Iteration: ", 1000],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821200404124084`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"b124bae1-e796-4b17-84d1-4d2ea87eadc8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Graded part: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Graded part: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.882120058250409*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"cd8d9d19-52f8-4bba-9eea-b9ae5bf51b7b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "414"}],
  SequenceForm["Iteration: ", 1000, " #Solutions: ", 414],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821201200516057`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"2ec2cbe4-51c3-41cd-9cce-ae502abceeae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "2000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "814"}],
  SequenceForm["Iteration: ", 2000, " #Solutions: ", 814],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.882120181061762*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"53061f89-4fb2-4427-ab27-f52bf9d59ab9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "3000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "1246"}],
  SequenceForm["Iteration: ", 3000, " #Solutions: ", 1246],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.882120244021612*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"11fbbce2-b8c4-4a8a-96fc-5bc11d1d9ca1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "4000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "1669"}],
  SequenceForm["Iteration: ", 4000, " #Solutions: ", 1669],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821203062207804`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"ad94ce9b-5aae-4f7c-b950-9c256695d490"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "5000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "2097"}],
  SequenceForm["Iteration: ", 5000, " #Solutions: ", 2097],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.882120370098377*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"3788a00c-d3a0-41fa-a79d-49b2fe960306"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "500"}],
  SequenceForm["Iteration: ", 500],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.882120404992377*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"84f985f2-8490-44e0-ba40-71fb81823dfc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1000"}],
  SequenceForm["Iteration: ", 1000],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.882120441753377*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"838e67c0-4fa5-46b3-800a-2c7a1e14ca7c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1500"}],
  SequenceForm["Iteration: ", 1500],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821204784623795`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"0518962e-1a69-4b50-a98c-5afb89dcf773"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "2000"}],
  SequenceForm["Iteration: ", 2000],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821205151643796`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"db9d455c-925b-4d7b-be2b-233c80f0bc98"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Graded part: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Graded part: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.882120522438377*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"20fd6201-f68b-47cf-b5ca-b396096f1912"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "403"}],
  SequenceForm["Iteration: ", 1000, " #Solutions: ", 403],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821205844902363`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"94df369d-c880-49dd-b04f-86a9eec03727"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "2000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "837"}],
  SequenceForm["Iteration: ", 2000, " #Solutions: ", 837],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.882120650121395*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"14ff41ac-3b95-456b-8a22-461c5d2b5e9b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "3000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "1256"}],
  SequenceForm["Iteration: ", 3000, " #Solutions: ", 1256],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821207158643956`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"43e992ec-8608-42b6-93b4-b9106105610b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "4000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "1655"}],
  SequenceForm["Iteration: ", 4000, " #Solutions: ", 1655],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821207794543953`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"2c4cf2a6-7459-4c05-b96c-99554884b18a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "5000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "2071"}],
  SequenceForm["Iteration: ", 5000, " #Solutions: ", 2071],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821208445496454`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"3370b6a5-bb35-4fc5-a2d1-ad55a84661a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "500"}],
  SequenceForm["Iteration: ", 500],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821208785756445`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"93ce9887-8179-4737-8757-ed387f5e9af0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1000"}],
  SequenceForm["Iteration: ", 1000],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.882120914869646*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"8825e2f0-1c88-4bd2-9917-03050a3216cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1500"}],
  SequenceForm["Iteration: ", 1500],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821209511146455`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"fde7955f-c34c-4c11-b0b1-516526a3c4cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "2000"}],
  SequenceForm["Iteration: ", 2000],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821209873676443`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"6fbf52a4-1104-4ee1-b566-1401e4371ff2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Graded part: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Graded part: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821209926636443`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"8a06a45e-0299-4778-91d0-0b9d60481629"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "102"}],
  SequenceForm["Iteration: ", 1000, " #Solutions: ", 102],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.88212103067251*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"1bdc1a7a-eb55-494a-9ea1-ab11248056de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "2000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "217"}],
  SequenceForm["Iteration: ", 2000, " #Solutions: ", 217],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.882121070505014*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"1cca8a18-147a-4966-8d67-ca3bf915f91d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "3000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "325"}],
  SequenceForm["Iteration: ", 3000, " #Solutions: ", 325],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821211104957666`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"c1f50ab5-e05c-4d80-893e-910d7554512f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "4000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "449"}],
  SequenceForm["Iteration: ", 4000, " #Solutions: ", 449],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821211504220896`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"9064cbb3-3ed8-4edb-809a-703c2d834acd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "5000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "568"}],
  SequenceForm["Iteration: ", 5000, " #Solutions: ", 568],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821211900055437`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"c2666d02-781e-4fa2-afde-526280cb060d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "500"}],
  SequenceForm["Iteration: ", 500],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821212247905436`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"f1eb5482-e1b8-4414-aa40-93bbfd091559"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Graded part: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["Graded part: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821212297465434`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"26794436-2125-4bdd-9359-1b054055a7ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "412"}],
  SequenceForm["Iteration: ", 1000, " #Solutions: ", 412],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821212921383343`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"05b6531c-3b62-4a57-aade-663183f05e96"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "2000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "832"}],
  SequenceForm["Iteration: ", 2000, " #Solutions: ", 832],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821213568427005`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"0b3a3614-91d5-4f0c-9b27-547baa022e6a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "3000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "1256"}],
  SequenceForm["Iteration: ", 3000, " #Solutions: ", 1256],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821214295237007`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"14aa977a-8e6c-4b36-9915-dc2506c9c1b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "4000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "1669"}],
  SequenceForm["Iteration: ", 4000, " #Solutions: ", 1669],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.882121501394231*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"e527d51f-1b6e-46a5-b088-2231704323a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "5000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "2070"}],
  SequenceForm["Iteration: ", 5000, " #Solutions: ", 2070],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821215637459407`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"d255a096-a299-4368-98f2-9b4db8113040"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "500"}],
  SequenceForm["Iteration: ", 500],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.88212159766593*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"1d75bfc2-1a28-49cf-a033-f1609159f63c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1000"}],
  SequenceForm["Iteration: ", 1000],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.88212163349393*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"918173b7-ada2-46c4-a5c7-acac6aae7b6f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1500"}],
  SequenceForm["Iteration: ", 1500],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821216693739295`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"5545b659-bf6f-4ec3-8dbd-fa1983ea3875"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "2000"}],
  SequenceForm["Iteration: ", 2000],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.88212170525793*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"26d3da6f-072c-44c8-84a0-611c9007ed17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Graded part: \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["Graded part: ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821217104789295`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"2db92cfa-7a44-4f3e-9fa7-31ef35a58366"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "129"}],
  SequenceForm["Iteration: ", 1000, " #Solutions: ", 129],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821217518603997`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"4dd1b6b7-d3d5-4b62-b5a1-3239b0a24aed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "2000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "244"}],
  SequenceForm["Iteration: ", 2000, " #Solutions: ", 244],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.882121791172262*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"d3498f27-1ea8-4ea2-8e2b-35863eeee494"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "3000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "367"}],
  SequenceForm["Iteration: ", 3000, " #Solutions: ", 367],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821218314633493`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"354b8d6b-91c1-4712-9520-7f976697d709"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "4000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "490"}],
  SequenceForm["Iteration: ", 4000, " #Solutions: ", 490],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.882121871535181*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"3f3e8e58-5ed7-401f-9e1f-73a5d3ea3eb4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "5000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "613"}],
  SequenceForm["Iteration: ", 5000, " #Solutions: ", 613],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.882121911825673*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"ead97ba4-40bf-49bf-bac4-e065b618e709"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "500"}],
  SequenceForm["Iteration: ", 500],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821219476476717`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"9e4b2522-e7e3-4b43-990e-196f627dd8cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Graded part: \"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["Graded part: ", 7],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821219559816723`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"6251c6e0-ab7e-43d4-bb81-dfcec1d635cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "126"}],
  SequenceForm["Iteration: ", 1000, " #Solutions: ", 126],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821219930961027`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"5c1f2323-d6d5-48ac-8a73-439b23b5ad0f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "2000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "258"}],
  SequenceForm["Iteration: ", 2000, " #Solutions: ", 258],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821220304074163`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"9551f8a7-f4fd-4eac-ad81-9686d0310fca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "3000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "371"}],
  SequenceForm["Iteration: ", 3000, " #Solutions: ", 371],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.882122066380226*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"70f0fff0-259d-4e8f-aa6f-bdacf3c622be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "4000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "480"}],
  SequenceForm["Iteration: ", 4000, " #Solutions: ", 480],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821221021807365`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"a1092e9d-e03d-4344-b2ac-64a1e7de0e32"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "5000", 
   "\[InvisibleSpace]", "\<\" #Solutions: \"\>", "\[InvisibleSpace]", "605"}],
  SequenceForm["Iteration: ", 5000, " #Solutions: ", 605],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821221398883657`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"aa3fa917-0a48-4650-9c76-416edf40f0f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "500"}],
  SequenceForm["Iteration: ", 500],
  Editable->False]], "Print",
 CellChangeTimes->{3.882119685763266*^9, 3.8821221774423633`*^9},
 CellLabel->
  "During evaluation of \
In[665]:=",ExpressionUUID->"bd686345-bc5e-4902-aec4-819bc376203b"]
}, Open  ]],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{3.8821185486899967`*^9, 3.8821186363370686`*^9, 
  3.8821197274135695`*^9, 3.8821221853423643`*^9},
 CellLabel->
  "Out[669]=",ExpressionUUID->"d7e570ac-8cdc-43fe-a957-1505817bee12"],

Cell[BoxData["1657688"], "Output",
 CellChangeTimes->{3.8821185486899967`*^9, 3.8821186363370686`*^9, 
  3.8821197274135695`*^9, 3.8821221853533645`*^9},
 CellLabel->
  "Out[670]=",ExpressionUUID->"b224e46b-a756-4c22-9295-5c2f908674ca"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"BeautifiedEqsFPPInP5", "=", 
   RowBox[{"Flatten", "[", "BeautifiedEqsFPPInP5", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.882132494571501*^9, 3.882132510761343*^9}},
 CellLabel->
  "In[689]:=",ExpressionUUID->"3ce5dbce-eea3-4c03-8c0d-2400d78fb181"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fname", "=", "\"\<BeautifiedEqsFPPInP5WithZCoords.txt\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", " ", "BeautifiedEqsFPPInP5"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.865357445751528*^9, 3.8653574749007225`*^9}, 
   3.8653606725125103`*^9, 3.8653608614893956`*^9, 3.8662416496536307`*^9, {
   3.8821198819921637`*^9, 3.882119887318119*^9}},
 CellLabel->
  "In[691]:=",ExpressionUUID->"53d3e6a7-d0db-4fe5-b06e-4607010a2cc8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Let", "'"}], "s", " ", "also", " ", "store", " ", "it", " ", 
    "in", " ", "magma", " ", "format", " ", "with", " ", "rr", " ", "to", " ",
     "check", " ", "the", " ", "Hilbert", " ", "polynomial"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BeautifiedEqsFPPInP5withrr", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllMonomials", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Zs", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"powers", "[", 
             RowBox[{"[", "n", "]"}], "]"}], "/.", 
            RowBox[{"allsols", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", 
           RowBox[{"Length", "[", "Zs", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "allsols", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"numeq", "=", "1"}], ",", 
      RowBox[{"numeq", "\[LessEqual]", 
       RowBox[{"Length", "[", "EqsFPPInP5", "]"}]}], ",", 
      RowBox[{"numeq", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eq", "=", 
        RowBox[{"Expand", "[", 
         RowBox[{"BeautifiedEqsFPPInP5", "[", 
          RowBox[{"[", "numeq", "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"eqwithrr", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "\[LessEqual]", 
          RowBox[{"Length", "[", "AllMonomials", "]"}]}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"coef", "=", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"eq", ",", 
             RowBox[{"AllMonomials", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"eqwithrr", "+=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Re", "[", "coef", "]"}], "  ", "+", " ", 
              RowBox[{"rr", " ", 
               RowBox[{"Im", "[", 
                RowBox[{"coef", "/", 
                 SqrtBox["7"]}], "]"}]}]}], ")"}], " ", 
            RowBox[{"AllMonomials", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"BeautifiedEqsFPPInP5withrr", ",", "eqwithrr"}], "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"just", " ", "checking"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"BeautifiedEqsFPPInP5withrr", "/.", 
       RowBox[{"rr", "\[Rule]", 
        RowBox[{"(", 
         SqrtBox[
          RowBox[{"-", "7"}]], ")"}]}]}], ")"}], "-", 
     "BeautifiedEqsFPPInP5"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8653606771812005`*^9, 3.8653608535733414`*^9}, {
  3.865361414185251*^9, 3.86536142028085*^9}, {3.865362063177003*^9, 
  3.865362082078585*^9}, {3.8653621163049517`*^9, 3.865362221316538*^9}, {
  3.8821198899405813`*^9, 3.882119915600733*^9}},
 CellLabel->
  "In[695]:=",ExpressionUUID->"9b0b09fb-d09e-4bd3-b22a-cf3194566652"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8821225050003643`*^9, 3.882132534367524*^9},
 CellLabel->
  "Out[698]=",ExpressionUUID->"479752df-2ef9-42b0-b6a8-8315d2de7712"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fname", "=", "\"\<BeautifiedEqsFPPInP5WithZCoordsrr.txt\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", " ", "BeautifiedEqsFPPInP5withrr"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8653608686282787`*^9, 3.8653608830382037`*^9}, 
   3.8662416433646097`*^9, {3.882119919365749*^9, 3.8821199271064625`*^9}},
 CellLabel->
  "In[699]:=",ExpressionUUID->"9747ae30-1945-4578-9a98-135f260775c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BeautifiedEqsFPPInP5withrrn", "=", 
   RowBox[{"Numerator", "[", 
    RowBox[{"Factor", "[", "BeautifiedEqsFPPInP5withrr", "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"fname", "=", "\"\<BeautifiedEqsFPPInP5WithZCoordsrrn.txt\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", " ", "BeautifiedEqsFPPInP5withrrn"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.868445872631798*^9, 3.868445890595084*^9}, 
   3.882115698745816*^9, {3.8821199298864365`*^9, 3.8821199421856174`*^9}},
 CellLabel->
  "In[703]:=",ExpressionUUID->"f5d36027-6287-4921-a2e4-ca09748184eb"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{949, 467},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.1 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7ed60dc9-9c00-4965-9403-22fbb527e3e7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 288, 4, 107, "Title",ExpressionUUID->"72f4cce5-54c0-4094-8730-a076131f1b36"],
Cell[CellGroupData[{
Cell[893, 30, 349, 7, 59, "Subsection",ExpressionUUID->"76c93eb2-e1a3-4c1b-939a-4610db3ff6b8"],
Cell[CellGroupData[{
Cell[1267, 41, 1090, 21, 94, "Input",ExpressionUUID->"2e47d479-fbb2-4c76-a39d-bd18c2f2e1de"],
Cell[2360, 64, 673, 10, 35, "Output",ExpressionUUID->"9566d952-44cd-4a75-8528-0b4640ba9feb"]
}, Open  ]],
Cell[3048, 77, 1324, 33, 159, "Input",ExpressionUUID->"e9cc005d-fddb-4a4f-8aa0-681bade2e9ba"],
Cell[4375, 112, 3906, 103, 262, "Input",ExpressionUUID->"537fa6fb-75bc-4432-8af3-21c907356fc0"],
Cell[CellGroupData[{
Cell[8306, 219, 2070, 42, 115, "Input",ExpressionUUID->"b3b5f6dd-e6b2-4d98-9e94-dd87bbe3a21a"],
Cell[10379, 263, 1230, 35, 110, "Output",ExpressionUUID->"e4a1ad58-6ea0-4ce4-816c-29c7d8d68652"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11646, 303, 10102, 255, 952, "Input",ExpressionUUID->"f0b1a4c9-8b04-40ac-8136-52d2faa84b8e"],
Cell[21751, 560, 1224, 32, 97, "Output",ExpressionUUID->"3c191c37-e116-46dc-bfd3-725d419b1b70"],
Cell[22978, 594, 1074, 29, 58, "Output",ExpressionUUID->"75e11a82-817e-413d-bf79-e47fed3297bd"],
Cell[24055, 625, 1516, 38, 89, "Output",ExpressionUUID->"1db93f8a-e807-4d40-afde-91628f68e21e"],
Cell[25574, 665, 1473, 42, 98, "Output",ExpressionUUID->"1a372e01-ecca-439b-a5af-c7d748e77948"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27096, 713, 247, 4, 59, "Subsection",ExpressionUUID->"e37776aa-890f-48af-9578-0675f9b3fa00"],
Cell[CellGroupData[{
Cell[27368, 721, 9479, 246, 973, "Input",ExpressionUUID->"3cbdb4fa-ea65-4ac3-8db4-548842f7f274"],
Cell[36850, 969, 1226, 32, 97, "Output",ExpressionUUID->"fdc669ff-bad2-4c65-86e9-e012b8c8a7af"],
Cell[38079, 1003, 1076, 29, 58, "Output",ExpressionUUID->"f4233c5e-cec9-4430-9579-0b961b2edb75"],
Cell[39158, 1034, 1520, 38, 89, "Output",ExpressionUUID->"0e7bc49e-dddb-4e82-8816-6b7b4e855ba3"],
Cell[40681, 1074, 1475, 42, 98, "Output",ExpressionUUID->"c3fe63d5-4880-4f9c-81a5-0e1ed01f8ec5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42205, 1122, 183, 6, 89, "Subsection",ExpressionUUID->"b2c4d2e2-3e2f-4a0b-b641-9540b727f6bc"],
Cell[CellGroupData[{
Cell[42413, 1132, 7474, 212, 701, "Input",ExpressionUUID->"7c5c9fd4-d848-4d4b-b0f7-4ce58dc7548e"],
Cell[49890, 1346, 1256, 37, 67, "Output",ExpressionUUID->"cf4ca3fa-15d3-4d54-a9f4-deb8bab50231"],
Cell[51149, 1385, 2267, 51, 140, "Output",ExpressionUUID->"83040250-fa2a-4748-96dc-59eb009f7e34"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53465, 1442, 248, 4, 59, "Subsection",ExpressionUUID->"b9ba71e0-2e96-4cce-aa2c-6a1957d93e32"],
Cell[53716, 1448, 2358, 59, 178, "Input",ExpressionUUID->"94e81449-5f8e-448c-9a0e-280d4b714f75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56111, 1512, 439, 8, 120, "Subsection",ExpressionUUID->"90a82a30-39bf-4216-93a1-86e68aa9ec9a"],
Cell[56553, 1522, 3356, 83, 241, "Input",ExpressionUUID->"560b4b05-ef2e-44e2-b030-1bc5e5c318f8"],
Cell[59912, 1607, 449, 8, 31, "Input",ExpressionUUID->"94ee3d51-9fe8-4d2b-97a5-827734b6ec94"],
Cell[CellGroupData[{
Cell[60386, 1619, 2455, 66, 199, "Input",ExpressionUUID->"52acb984-bffd-47b5-a575-f683db7a048b"],
Cell[62844, 1687, 225, 3, 35, "Output",ExpressionUUID->"132f880b-7e9f-4c37-9639-69c1df1b8932"]
}, Open  ]],
Cell[63084, 1693, 1207, 24, 73, "Input",ExpressionUUID->"ac4fc451-f726-4dba-a4bb-77886c74e85f"],
Cell[64294, 1719, 3980, 94, 356, "Input",ExpressionUUID->"e2a5ffed-ec67-4dd6-8cfd-872600bb8014"],
Cell[68277, 1815, 1028, 19, 73, "Input",ExpressionUUID->"c9b67087-3e93-40dd-a951-5742867b6967"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69342, 1839, 386, 8, 89, "Subsection",ExpressionUUID->"f89e881c-933e-4854-aeee-3c4b2050fe1f"],
Cell[CellGroupData[{
Cell[69753, 1851, 1997, 49, 94, "Input",ExpressionUUID->"4fed880e-3a52-4565-b857-cfe4203d339a"],
Cell[71753, 1902, 630, 15, 35, "Output",ExpressionUUID->"ffb61b56-2ec9-4a94-9e21-47309ca5fee4"],
Cell[72386, 1919, 512, 10, 35, "Output",ExpressionUUID->"5fd678fa-ed4e-463b-97d5-5b8bb06fe7ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72935, 1934, 2356, 63, 115, "Input",ExpressionUUID->"8e23203e-49b7-4498-a81e-07062fd43c23"],
Cell[75294, 1999, 601, 14, 35, "Output",ExpressionUUID->"f7970677-9088-43f2-86b9-9df4c90f2cf0"],
Cell[75898, 2015, 599, 14, 35, "Output",ExpressionUUID->"613ecc1e-a9e9-48d5-9b5a-658d1302a751"],
Cell[76500, 2031, 480, 9, 35, "Output",ExpressionUUID->"a0b3402c-b588-4bb5-9f37-c8d8a24926b0"],
Cell[76983, 2042, 480, 9, 35, "Output",ExpressionUUID->"23fa5cbf-e4f0-4f21-87e5-f7b8d4ebbf05"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[77512, 2057, 346, 8, 89, "Subsection",ExpressionUUID->"3c8a148f-b0a8-4030-8769-832b0ef921a6"],
Cell[CellGroupData[{
Cell[77883, 2069, 7496, 189, 618, "Input",ExpressionUUID->"67d6e9aa-3448-42b8-8928-b0b8600c97fa"],
Cell[85382, 2260, 1132, 18, 35, "Output",ExpressionUUID->"a545296b-03a7-4341-a459-acb76e1b884c"],
Cell[CellGroupData[{
Cell[86539, 2282, 404, 10, 24, "Print",ExpressionUUID->"f798acdf-ac22-42da-b2b8-11ea5d1bb7ba"],
Cell[86946, 2294, 404, 10, 24, "Print",ExpressionUUID->"d0fc6925-c488-4145-9427-3cd798ae3fef"],
Cell[87353, 2306, 404, 10, 24, "Print",ExpressionUUID->"f96594e1-e96e-4f9e-8663-970ccf4f3cdb"],
Cell[87760, 2318, 404, 10, 24, "Print",ExpressionUUID->"b2718302-ad19-48eb-8dce-0f3bcbaff797"],
Cell[88167, 2330, 408, 10, 24, "Print",ExpressionUUID->"31206ccb-1945-4716-b791-d079ed9a9fc1"],
Cell[88578, 2342, 406, 10, 24, "Print",ExpressionUUID->"223e7a37-eb9c-4289-a189-c5483db6a066"],
Cell[88987, 2354, 406, 10, 24, "Print",ExpressionUUID->"34af5d0a-6fa5-45d8-9788-622540a34ecd"],
Cell[89396, 2366, 408, 10, 24, "Print",ExpressionUUID->"c3d5489a-1d1e-49a2-91cd-1824dc1f9cb1"],
Cell[89807, 2378, 408, 10, 24, "Print",ExpressionUUID->"8ae43a9a-5375-43cb-8b3a-709d7cf79100"],
Cell[90218, 2390, 406, 10, 24, "Print",ExpressionUUID->"1e22b29c-c2f0-4c9f-a0b8-4f18ee20a007"]
}, Open  ]],
Cell[90639, 2403, 1291, 21, 35, "Output",ExpressionUUID->"f74e4b28-ac5a-4e5d-8cfc-6d4d021325b9"],
Cell[91933, 2426, 1342, 22, 57, "Output",ExpressionUUID->"eebf50cf-e3bc-4220-aef1-89453f9ced77"]
}, Open  ]],
Cell[93290, 2451, 5149, 130, 262, "Input",ExpressionUUID->"988e822a-3417-4a99-9f3e-67dfe1a20661"],
Cell[CellGroupData[{
Cell[98464, 2585, 883, 24, 73, "Input",ExpressionUUID->"4bfc9a13-9467-47b8-be54-67bee8e33ad8"],
Cell[99350, 2611, 2272, 65, 92, "Output",ExpressionUUID->"a24ce0ed-0840-47e1-aa1f-86456e2c1b06"],
Cell[101625, 2678, 993, 17, 35, "Output",ExpressionUUID->"dc7586e3-e340-42a6-9d75-dd08aa0a9db6"]
}, Open  ]],
Cell[102633, 2698, 333, 7, 31, "Input",ExpressionUUID->"ca67bbc0-ffb2-48e8-9cc9-72b314d857d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103003, 2710, 374, 8, 89, "Subsection",ExpressionUUID->"6736f419-d6dc-49b0-a779-62de870ff7dc"],
Cell[CellGroupData[{
Cell[103402, 2722, 3727, 105, 136, "Input",ExpressionUUID->"a4cbbd41-2da5-4910-9018-ae3739949484"],
Cell[107132, 2829, 2230, 71, 113, "Output",ExpressionUUID->"e293d1f3-e85e-468e-b9dd-2647a954329f"],
Cell[109365, 2902, 1034, 32, 53, "Output",ExpressionUUID->"c3bbbb62-0ddb-42f3-acdf-e63ca226c2bb"],
Cell[110402, 2936, 934, 30, 52, "Output",ExpressionUUID->"6f88c141-063e-4d56-9451-206df8e8b588"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[111385, 2972, 295, 4, 59, "Subsection",ExpressionUUID->"e8ce9ff1-8d00-4b3a-9cf7-5bad2ad511bc"],
Cell[111683, 2978, 624, 14, 73, "Input",ExpressionUUID->"d1b03bf4-d648-4e82-9826-8299f1fbbf7f"],
Cell[112310, 2994, 4932, 119, 345, "Input",ExpressionUUID->"914c67fb-3b32-4d13-81c7-c45ded2a783d"],
Cell[CellGroupData[{
Cell[117267, 3117, 10728, 271, 728, "Input",ExpressionUUID->"745331b4-c6bf-4ddb-a42b-3216bb21b61e"],
Cell[CellGroupData[{
Cell[128020, 3392, 227, 5, 24, "Print",ExpressionUUID->"35783a2f-9956-4b01-8df9-1ec4731ba312"],
Cell[128250, 3399, 229, 5, 24, "Print",ExpressionUUID->"9a370877-391d-424e-b391-b7055513c951"],
Cell[128482, 3406, 229, 5, 24, "Print",ExpressionUUID->"a4e26b06-61c9-41ca-93c5-c8ef69f05464"],
Cell[128714, 3413, 229, 5, 24, "Print",ExpressionUUID->"b367ceaa-1cdb-4fb1-8daf-d9b476983fa8"],
Cell[128946, 3420, 229, 5, 24, "Print",ExpressionUUID->"64a29c72-e4e8-43ef-a0b3-15b586b7d00a"],
Cell[129178, 3427, 227, 5, 24, "Print",ExpressionUUID->"8cdff283-714b-4dc0-8f03-9fb250735922"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[129454, 3438, 9124, 217, 785, "Input",ExpressionUUID->"7c2db65c-a34d-420d-8c9d-fa468fecdd18"],
Cell[CellGroupData[{
Cell[138603, 3659, 343, 9, 24, "Print",ExpressionUUID->"3f7abf13-be57-4ba0-9c99-9834b5c371fe"],
Cell[138949, 3670, 271, 7, 24, "Print",ExpressionUUID->"9169c797-f364-4d2d-91bc-e17537fecd7c"],
Cell[139223, 3679, 345, 9, 24, "Print",ExpressionUUID->"d1649c70-9d31-4b29-864c-9a51f6eadc80"],
Cell[139571, 3690, 273, 7, 24, "Print",ExpressionUUID->"c226b55a-e4eb-4326-a79e-a88d5d18af96"],
Cell[139847, 3699, 343, 9, 24, "Print",ExpressionUUID->"9f6cd48d-c381-4a84-8a2b-ffcb7897df30"],
Cell[140193, 3710, 271, 7, 24, "Print",ExpressionUUID->"633eb5c1-f6d4-4000-906b-4fadf87fec32"],
Cell[140467, 3719, 343, 9, 24, "Print",ExpressionUUID->"e395c252-13fd-4922-881e-b256db5afd25"],
Cell[140813, 3730, 271, 7, 24, "Print",ExpressionUUID->"9c7cbbfe-5a83-40dc-90b1-e49497de998a"],
Cell[141087, 3739, 343, 9, 24, "Print",ExpressionUUID->"31c1b24d-d537-42f0-b106-ffa56e326a73"],
Cell[141433, 3750, 271, 7, 24, "Print",ExpressionUUID->"6dbdfb84-3f93-4d8e-9780-4374325f3f04"],
Cell[141707, 3759, 345, 9, 24, "Print",ExpressionUUID->"ae917e3e-ec4c-4b50-a88b-3f4cdf990019"],
Cell[142055, 3770, 271, 7, 24, "Print",ExpressionUUID->"19086b26-eb2c-4956-b793-d145c0e271ce"],
Cell[142329, 3779, 345, 9, 24, "Print",ExpressionUUID->"d22c21a4-7b8e-42e7-9d5b-b58208983797"],
Cell[142677, 3790, 273, 7, 24, "Print",ExpressionUUID->"00f3109c-8ec9-4c86-a863-9d4841ed4939"]
}, Open  ]],
Cell[142965, 3800, 202, 4, 35, "Output",ExpressionUUID->"6eddf71c-fea8-419b-b6ae-b58e25e8963b"],
Cell[143170, 3806, 1763, 27, 162, "Output",ExpressionUUID->"617224ac-ba79-42b6-9c3b-ec153024fe9e"]
}, Open  ]],
Cell[144948, 3836, 630, 16, 115, "Input",ExpressionUUID->"f941a12c-25d7-4275-8414-766eeae112be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145615, 3857, 241, 6, 89, "Subsection",ExpressionUUID->"91b4acc5-2e87-4efa-8e3b-e9282a585249"],
Cell[145859, 3865, 273, 6, 31, "Input",ExpressionUUID->"eb04bd9e-81e8-4b13-b240-88141819d38e"],
Cell[146135, 3873, 1766, 43, 136, "Input",ExpressionUUID->"fe500c18-c24e-447d-94ef-d0beee58c591"],
Cell[CellGroupData[{
Cell[147926, 3920, 1937, 51, 157, "Input",ExpressionUUID->"29d3c1bc-ead6-4795-a35e-a3fad5eb13b8"],
Cell[149866, 3973, 328, 7, 35, "Output",ExpressionUUID->"795e7fd3-d74f-49bc-aefc-8a5cd1d9166a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150231, 3985, 5983, 129, 534, "Input",ExpressionUUID->"7591aaa9-2388-413b-9f9b-76f48fe5afaa"],
Cell[CellGroupData[{
Cell[156239, 4118, 361, 9, 24, "Print",ExpressionUUID->"5404ea29-badb-478d-9048-9f8e157e074c"],
Cell[156603, 4129, 363, 9, 24, "Print",ExpressionUUID->"c6f812ba-f873-4b4c-91d1-a987eefc168c"],
Cell[156969, 4140, 363, 9, 24, "Print",ExpressionUUID->"ecb2e8b1-8cf2-495d-9d4a-1e0534445852"],
Cell[157335, 4151, 361, 9, 24, "Print",ExpressionUUID->"244b7536-96ca-4499-8280-e091cd2458a0"],
Cell[157699, 4162, 361, 9, 24, "Print",ExpressionUUID->"4f6afa76-49d2-4f21-a6e4-5d43703e1e8d"],
Cell[158063, 4173, 363, 9, 24, "Print",ExpressionUUID->"aee5892a-b784-4bd2-8555-69bce13e6389"]
}, Open  ]]
}, Open  ]],
Cell[158453, 4186, 581, 14, 94, "Input",ExpressionUUID->"17f078c5-1c97-49b8-a813-0661bfda7458"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159071, 4205, 533, 9, 120, "Subsection",ExpressionUUID->"dc590bb2-d87d-40bc-a30c-fa5262413965"],
Cell[CellGroupData[{
Cell[159629, 4218, 1259, 32, 94, "Input",ExpressionUUID->"b4e050cc-8685-40c1-a495-07acb46ed75d"],
Cell[160891, 4252, 281, 5, 35, "Output",ExpressionUUID->"df059099-f18e-4f9f-8f41-8a098dc3314b"],
Cell[161175, 4259, 57550, 1290, 380, "Output",ExpressionUUID->"50d5318d-205a-4e81-8334-1eb828248edd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218762, 5554, 433, 8, 77, "Subsubsection",ExpressionUUID->"509f2de2-6033-492b-b38f-2ee1e1168445"],
Cell[219198, 5564, 437, 11, 52, "Input",ExpressionUUID->"d3d3a600-1dfe-46e2-8ae8-d74492ca80f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219672, 5580, 174, 3, 49, "Subsubsection",ExpressionUUID->"55a2e5ae-991d-4043-95fb-76d2ff48c96e"],
Cell[CellGroupData[{
Cell[219871, 5587, 642, 16, 52, "Input",ExpressionUUID->"c407a414-fded-44ae-b97b-ab6321c1b878"],
Cell[220516, 5605, 1749, 42, 45, "Output",ExpressionUUID->"b59f45b2-1e08-4719-9c08-8f80d443c38c"],
Cell[222268, 5649, 484, 11, 36, "Output",ExpressionUUID->"64c164da-5555-46a4-b6cb-ae18389c944d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222789, 5665, 231, 4, 31, "Input",ExpressionUUID->"ff1aaa3a-f7ae-4d32-833b-68391021a249"],
Cell[223023, 5671, 372, 10, 35, "Output",ExpressionUUID->"8023a01e-398e-41e6-b42f-6e0c12fd3b14"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223432, 5686, 484, 10, 52, "Input",ExpressionUUID->"5f819a4f-fd14-4b3e-97a7-c2ae07e7d4fc"],
Cell[223919, 5698, 421, 10, 36, "Output",ExpressionUUID->"74b03834-e559-4072-a8bf-723798d24c73"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224377, 5713, 251, 5, 31, "Input",ExpressionUUID->"d8e0619b-d8f6-4890-8bcf-c90a428c076d"],
Cell[224631, 5720, 396, 10, 35, "Output",ExpressionUUID->"f7195dde-dd33-4b74-bb35-b4b78b781cee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225064, 5735, 1617, 49, 114, "Input",ExpressionUUID->"922eadb0-202f-4e25-bfa9-2d12d8f2e9ec"],
Cell[226684, 5786, 786, 23, 35, "Output",ExpressionUUID->"2767d07a-a089-419e-b80b-53c6801835fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227507, 5814, 375, 8, 52, "Input",ExpressionUUID->"2e180756-2683-4a0a-be02-e8ee4c0c1745"],
Cell[227885, 5824, 464, 11, 36, "Output",ExpressionUUID->"16fe0c1c-29fc-4191-9f4b-21960a9db82d"],
Cell[228352, 5837, 427, 11, 35, "Output",ExpressionUUID->"79d21dd3-3ba2-4205-b058-9ebee15a5ade"]
}, Open  ]],
Cell[228794, 5851, 762, 21, 40, "Input",ExpressionUUID->"24e1ff89-62e5-473e-87a0-d2068cda84b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229593, 5877, 175, 3, 49, "Subsubsection",ExpressionUUID->"e5a5e46c-c19f-4585-bffc-563f69ffe9f5"],
Cell[CellGroupData[{
Cell[229793, 5884, 690, 17, 52, "Input",ExpressionUUID->"1ac61aa6-c3b1-4fb2-83eb-90af96fcbc93"],
Cell[230486, 5903, 1979, 49, 45, "Output",ExpressionUUID->"a137b739-2683-4704-847f-6410430cdef2"],
Cell[232468, 5954, 605, 17, 36, "Output",ExpressionUUID->"c29c85c4-a8b3-4ef1-8d0b-ef2617754609"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233110, 5976, 252, 5, 31, "Input",ExpressionUUID->"defac790-9b52-469c-8eaf-fffaa4f17fc3"],
Cell[233365, 5983, 273, 7, 35, "Output",ExpressionUUID->"44f69fcd-bd4c-41ec-a64b-18f4627841ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233675, 5995, 537, 10, 52, "Input",ExpressionUUID->"0c143954-4e9c-4d30-9945-9ee3486c7a61"],
Cell[234215, 6007, 597, 16, 36, "Output",ExpressionUUID->"1d9d3ac8-5cb2-4181-99aa-6efaf42221c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234849, 6028, 246, 5, 31, "Input",ExpressionUUID->"97ea876f-e28f-4fc9-a424-1ec064c5988b"],
Cell[235098, 6035, 321, 9, 35, "Output",ExpressionUUID->"b38dcd6c-ff05-431f-a8a1-e72fc7e23ce2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235456, 6049, 1666, 50, 114, "Input",ExpressionUUID->"a00c47bd-5ff8-4005-9547-7dd9a3f28ff3"],
Cell[237125, 6101, 698, 21, 35, "Output",ExpressionUUID->"e95916d1-67bf-4729-8a12-8724a1758dd1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237860, 6127, 423, 9, 52, "Input",ExpressionUUID->"91c8287c-a529-4223-8e82-d54aecb90225"],
Cell[238286, 6138, 584, 16, 36, "Output",ExpressionUUID->"4a7e84f8-4018-4c80-a09b-d520c2a94d36"],
Cell[238873, 6156, 325, 9, 35, "Output",ExpressionUUID->"ab15433f-88bd-4b6b-a838-0059a39ad55f"]
}, Open  ]],
Cell[239213, 6168, 809, 21, 40, "Input",ExpressionUUID->"df12fc5f-c395-4cc7-8bb8-c3759f027e57"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240059, 6194, 229, 4, 49, "Subsubsection",ExpressionUUID->"768599b8-773c-4562-b069-71b771cceb8a"],
Cell[CellGroupData[{
Cell[240313, 6202, 738, 17, 52, "Input",ExpressionUUID->"c53b4dcd-beaf-4d2c-ad1d-5fe9b63d4845"],
Cell[241054, 6221, 1647, 41, 45, "Output",ExpressionUUID->"5508b20d-2d03-40e8-9eee-9df0ea7cb206"],
Cell[242704, 6264, 389, 10, 36, "Output",ExpressionUUID->"ae438071-8a14-4602-8842-a98f78f988ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243130, 6279, 279, 5, 31, "Input",ExpressionUUID->"ca8313cd-00fd-492a-a0a5-13f08c284e3b"],
Cell[243412, 6286, 370, 10, 35, "Output",ExpressionUUID->"13ea41a9-60e0-4f9b-bbae-ac72d3904887"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243819, 6301, 611, 12, 52, "Input",ExpressionUUID->"13c144cc-7069-49b4-9e45-c13eb139fb6d"],
Cell[244433, 6315, 421, 10, 36, "Output",ExpressionUUID->"4dc5c722-2d2d-4cc8-b008-b4ba54c7a640"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244891, 6330, 273, 5, 31, "Input",ExpressionUUID->"248578e9-3ef1-4209-9090-9579034064fe"],
Cell[245167, 6337, 408, 12, 35, "Output",ExpressionUUID->"90da3ddd-34a5-4eef-ad4f-4a60d35d7269"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245612, 6354, 1727, 50, 114, "Input",ExpressionUUID->"a18e18a1-3110-4d16-a8b0-04fc2d52e151"],
Cell[247342, 6406, 964, 30, 57, "Output",ExpressionUUID->"c996bffd-0fda-4fe6-b3fc-45810b5059e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248343, 6441, 470, 9, 52, "Input",ExpressionUUID->"b0467c92-5a14-4af0-b7d3-ebe61573f896"],
Cell[248816, 6452, 364, 10, 36, "Output",ExpressionUUID->"296166b9-cd4c-468b-bab2-07ceaffd6de0"],
Cell[249183, 6464, 350, 10, 35, "Output",ExpressionUUID->"44b0b885-52c7-4999-8bf8-b10f6059783b"]
}, Open  ]],
Cell[249548, 6477, 859, 22, 40, "Input",ExpressionUUID->"ef2dbef4-cfaa-4075-9e92-728f837d579a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250444, 6504, 276, 4, 49, "Subsubsection",ExpressionUUID->"800a1b3f-f9cd-41bd-b4fb-16d565669667"],
Cell[CellGroupData[{
Cell[250745, 6512, 789, 18, 52, "Input",ExpressionUUID->"8afcb7bc-f8f3-48a3-a8aa-c5189ae57650"],
Cell[251537, 6532, 2045, 49, 45, "Output",ExpressionUUID->"87eefe37-92e3-4ccc-9495-3fddf9723790"],
Cell[253585, 6583, 661, 17, 36, "Output",ExpressionUUID->"5c3d4514-9694-4143-af7f-bc9cc62dcb6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254283, 6605, 299, 5, 31, "Input",ExpressionUUID->"018b7c5e-c905-46ef-865c-51ee4500885a"],
Cell[254585, 6612, 393, 10, 35, "Output",ExpressionUUID->"84d66b4a-4498-4e32-a214-b2b0ff66bcd2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255015, 6627, 658, 12, 52, "Input",ExpressionUUID->"5b8e76d8-d818-4972-b302-9b5137f714a1"],
Cell[255676, 6641, 697, 18, 36, "Output",ExpressionUUID->"e96c5c9e-c86e-4bfe-89b1-3c99cac16a48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256410, 6664, 298, 5, 31, "Input",ExpressionUUID->"707fe50c-322b-486a-83f7-59430cdda52d"],
Cell[256711, 6671, 429, 12, 35, "Output",ExpressionUUID->"db88dc66-f912-4dd4-b9a9-d743bca06e19"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257177, 6688, 1800, 52, 114, "Input",ExpressionUUID->"1b14f9b0-1c7b-4ea1-a7a5-88779bbbc676"],
Cell[258980, 6742, 995, 30, 57, "Output",ExpressionUUID->"4508c74c-ac4a-40f4-a68b-cbeab6c42a62"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260012, 6777, 523, 10, 52, "Input",ExpressionUUID->"3e46d907-2c38-410b-8487-acd7f51cef8b"],
Cell[260538, 6789, 623, 17, 36, "Output",ExpressionUUID->"89c5dc11-db4a-4d2a-9a56-d7411a9d836a"],
Cell[261164, 6808, 375, 10, 35, "Output",ExpressionUUID->"1eb82f17-42c0-411c-ba6a-c80aeed40f13"]
}, Open  ]],
Cell[261554, 6821, 912, 23, 40, "Input",ExpressionUUID->"89d5e803-0af9-4e08-be0b-60241bcded48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262503, 6849, 326, 5, 49, "Subsubsection",ExpressionUUID->"82ceb8a8-9121-4279-a545-f621ae72fb41"],
Cell[CellGroupData[{
Cell[262854, 6858, 840, 19, 52, "Input",ExpressionUUID->"2808129c-4d3f-4492-a934-35e121167c99"],
Cell[263697, 6879, 2108, 50, 45, "Output",ExpressionUUID->"557101a1-b7e4-4f75-8ce6-673786c96692"],
Cell[265808, 6931, 715, 18, 36, "Output",ExpressionUUID->"3304d6f1-0803-4986-bbbe-16875958756b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266560, 6954, 349, 6, 31, "Input",ExpressionUUID->"6e9328ba-85c1-4a09-84af-b4c252431356"],
Cell[266912, 6962, 420, 11, 35, "Output",ExpressionUUID->"82bf84fb-7e26-44d1-b57c-0647557af3d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267369, 6978, 736, 13, 52, "Input",ExpressionUUID->"49126cd1-80df-413d-9d95-fabebf7bb731"],
Cell[268108, 6993, 692, 17, 36, "Output",ExpressionUUID->"f1690a62-b2d0-4ee2-b1fd-8d20057aa446"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268837, 7015, 324, 6, 31, "Input",ExpressionUUID->"6fec8629-126e-4696-904b-ac1403f4af3e"],
Cell[269164, 7023, 395, 10, 35, "Output",ExpressionUUID->"428c2eaf-e564-4abd-88d6-d703b2456801"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269596, 7038, 1920, 54, 114, "Input",ExpressionUUID->"bd118436-4eca-48f2-a778-889181b0cdc6"],
Cell[271519, 7094, 1774, 54, 78, "Output",ExpressionUUID->"9725eb4c-29ac-43b7-a32e-cfe9b29fe6e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273330, 7153, 602, 11, 52, "Input",ExpressionUUID->"d2305b36-96ba-43c8-856d-d1796aaa355d"],
Cell[273935, 7166, 678, 17, 36, "Output",ExpressionUUID->"ddd9c7ee-23c1-4f9c-907f-e4308415bd16"],
Cell[274616, 7185, 396, 10, 35, "Output",ExpressionUUID->"5f8f6ced-ddce-436f-8c5f-9c1fe09d2d52"]
}, Open  ]],
Cell[275027, 7198, 1011, 24, 40, "Input",ExpressionUUID->"14662256-cf6a-4eb9-a2d7-c16d7e429102"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276075, 7227, 275, 6, 49, "Subsubsection",ExpressionUUID->"5a7e1b39-2841-4d2a-9528-1f88edca7154"],
Cell[CellGroupData[{
Cell[276375, 7237, 614, 18, 31, "Input",ExpressionUUID->"6fd01b1f-c3bb-48f3-ab1d-de93c3258e04"],
Cell[276992, 7257, 8921, 215, 76, "Output",ExpressionUUID->"ac507faf-2c78-4e5b-8380-f99deca55bc2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[285974, 7479, 213, 6, 89, "Subsection",ExpressionUUID->"308d2b8c-4712-4d23-b8d3-a9d9c89ccb52"],
Cell[286190, 7487, 2332, 51, 157, "Input",ExpressionUUID->"1868cec8-2595-44de-9eb9-dda1d70bb814"],
Cell[CellGroupData[{
Cell[288547, 7542, 9516, 230, 911, "Input",ExpressionUUID->"a0bdfb15-ae3b-40b4-be0b-2edb14b137d4"],
Cell[CellGroupData[{
Cell[298088, 7776, 369, 9, 24, "Print",ExpressionUUID->"99657a16-972d-479c-b925-1b8a9d0d0adc"],
Cell[298460, 7787, 266, 5, 24, "Print",ExpressionUUID->"1a27c8e9-1658-4fbd-b3bf-b5ed48a8f7ec"],
Cell[298729, 7794, 266, 5, 24, "Print",ExpressionUUID->"37189551-b5a3-45d8-9521-eb2747aeafe8"],
Cell[298998, 7801, 266, 5, 24, "Print",ExpressionUUID->"13f9d01d-e2b9-4323-a179-4f297e7c4382"],
Cell[299267, 7808, 264, 5, 24, "Print",ExpressionUUID->"176cef0e-ceb6-4b81-8a73-f22c76770de9"],
Cell[299534, 7815, 248, 5, 24, "Print",ExpressionUUID->"21d1e76b-a948-4aa9-8d7f-0b9477db9306"],
Cell[299785, 7822, 369, 9, 24, "Print",ExpressionUUID->"04b4a766-c6fa-4051-85f9-5376375e0fc7"],
Cell[300157, 7833, 266, 5, 24, "Print",ExpressionUUID->"3cd44eea-1856-4d1b-89f5-c577a2ad3456"],
Cell[300426, 7840, 268, 5, 24, "Print",ExpressionUUID->"6021430e-f305-4b9b-bc99-70c6ae18e946"],
Cell[300697, 7847, 268, 5, 24, "Print",ExpressionUUID->"faab896a-7c37-4117-96db-9e92a4b40cdd"],
Cell[300968, 7854, 264, 5, 24, "Print",ExpressionUUID->"16155ce6-f932-408a-a73e-b669f5987e77"],
Cell[301235, 7861, 249, 5, 24, "Print",ExpressionUUID->"16825b1c-0c50-4460-a66d-b32cb897472d"],
Cell[301487, 7868, 369, 9, 24, "Print",ExpressionUUID->"50f527a8-725c-4573-b360-fde2046ffcd9"],
Cell[301859, 7879, 266, 5, 24, "Print",ExpressionUUID->"850b9f8d-b1f0-4409-99c8-a1b6f2d59692"],
Cell[302128, 7886, 266, 5, 24, "Print",ExpressionUUID->"a7150d23-4870-4018-aea5-d0bad3211ccf"],
Cell[302397, 7893, 268, 5, 24, "Print",ExpressionUUID->"a22545c7-a7c5-4ba8-a2cc-1e2b1094b483"],
Cell[302668, 7900, 264, 5, 24, "Print",ExpressionUUID->"5daeab44-7525-49ae-a846-59b20c431d12"],
Cell[302935, 7907, 251, 5, 24, "Print",ExpressionUUID->"0211899b-29c0-4e57-ba0a-2f690287d2a7"],
Cell[303189, 7914, 369, 9, 24, "Print",ExpressionUUID->"92d4d458-590b-4775-b9ef-29bcf292cd1f"],
Cell[303561, 7925, 266, 5, 24, "Print",ExpressionUUID->"c76c00e6-e123-4a5c-98e1-22ac25eb92e9"],
Cell[303830, 7932, 268, 5, 24, "Print",ExpressionUUID->"a2940480-7487-4f13-a23c-4c940b2ab845"],
Cell[304101, 7939, 268, 5, 24, "Print",ExpressionUUID->"c139bf67-78da-4d29-bcab-0312da0e2a2e"],
Cell[304372, 7946, 262, 5, 24, "Print",ExpressionUUID->"99f2af55-ae46-445a-a5dd-1d23137fcb67"],
Cell[304637, 7953, 249, 5, 24, "Print",ExpressionUUID->"d6ed0430-a60c-445f-b3f1-3434c0c6f3de"],
Cell[304889, 7960, 367, 9, 24, "Print",ExpressionUUID->"07c63f8a-efa6-4c4d-ae45-134dd691ea43"],
Cell[305259, 7971, 264, 5, 24, "Print",ExpressionUUID->"ac1e25fd-c2a6-476c-91dc-6c55f313e986"],
Cell[305526, 7978, 266, 5, 24, "Print",ExpressionUUID->"1e2bbc93-c58a-407d-896d-6ede374f0c2e"],
Cell[305795, 7985, 266, 5, 24, "Print",ExpressionUUID->"63073999-d228-4a2c-8157-d530e27655a6"],
Cell[306064, 7992, 262, 5, 24, "Print",ExpressionUUID->"35c33bf7-e270-4551-b561-9e1bb0760478"],
Cell[306329, 7999, 249, 5, 24, "Print",ExpressionUUID->"39ecd431-3ece-4cbe-adbd-c77a1863cf2a"],
Cell[306581, 8006, 367, 9, 24, "Print",ExpressionUUID->"3794ef28-f902-4f0e-974d-2a35cec86618"],
Cell[306951, 8017, 266, 5, 24, "Print",ExpressionUUID->"55db78d9-e350-4f2b-a529-1678934c8faf"],
Cell[307220, 8024, 268, 5, 24, "Print",ExpressionUUID->"ff6afb52-b4ab-44f0-a8b6-d0a1a4a492ee"],
Cell[307491, 8031, 266, 5, 24, "Print",ExpressionUUID->"6d520fe2-74f6-43b2-ae6e-cbbb444d1874"],
Cell[307760, 8038, 262, 5, 24, "Print",ExpressionUUID->"eccdeb47-142e-4f65-be1d-431406b38dd6"],
Cell[308025, 8045, 251, 5, 24, "Print",ExpressionUUID->"b5190994-5422-4166-99e2-7941277947a8"],
Cell[308279, 8052, 367, 9, 24, "Print",ExpressionUUID->"2669b615-dc67-477e-a612-d8918d877add"],
Cell[308649, 8063, 264, 5, 24, "Print",ExpressionUUID->"58512493-7e26-414c-b389-1e49479da589"],
Cell[308916, 8070, 266, 5, 24, "Print",ExpressionUUID->"0d0b3109-47dc-4d92-bc0f-69115a317ca0"],
Cell[309185, 8077, 266, 5, 24, "Print",ExpressionUUID->"4f8e28c6-a3e3-4874-91d9-80b140c4cf71"],
Cell[309454, 8084, 264, 5, 24, "Print",ExpressionUUID->"e9388e04-ca89-4659-9c5c-69cc0fa4c384"],
Cell[309721, 8091, 251, 5, 24, "Print",ExpressionUUID->"fa5b89b2-cffe-4b86-8a90-ad1ef37d5f5a"]
}, Open  ]],
Cell[309987, 8099, 223, 4, 35, "Output",ExpressionUUID->"3cb7bb75-657a-48ef-900d-08ffbc0b6985"],
Cell[310213, 8105, 228, 4, 35, "Output",ExpressionUUID->"e62cda1c-c3db-46bd-b97d-f88a12f29101"],
Cell[310444, 8111, 842, 14, 57, "Output",ExpressionUUID->"d01ca7be-44e8-48b9-a334-7a3a83b30f02"]
}, Open  ]],
Cell[CellGroupData[{
Cell[311323, 8130, 200, 3, 49, "Subsubsection",ExpressionUUID->"b2151c1a-cf78-4a28-b2f5-cab0af7f5834"],
Cell[311526, 8135, 1063, 26, 73, "Input",ExpressionUUID->"1ab2bb9e-5249-479e-bc22-26e9ce417425"],
Cell[312592, 8163, 726, 22, 53, "Input",ExpressionUUID->"1f37f6cb-3718-4645-818e-f7627b226559"],
Cell[CellGroupData[{
Cell[313343, 8189, 3295, 87, 283, "Input",ExpressionUUID->"c4da2cd6-043c-4b38-b7c3-55458cb3d39a"],
Cell[316641, 8278, 320, 7, 35, "Output",ExpressionUUID->"1ba6de9e-6444-4850-a518-a10d48615c23"],
Cell[316964, 8287, 277, 5, 35, "Output",ExpressionUUID->"80ff8c71-9c61-4705-b45d-8ebdf5317548"],
Cell[317244, 8294, 1951, 52, 249, "Output",ExpressionUUID->"3b9f7682-0e14-4c58-82a9-5db1dc4fa0fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319232, 8351, 993, 25, 73, "Input",ExpressionUUID->"877d374c-f659-4ba1-a268-b3ec135e0118"],
Cell[320228, 8378, 184, 3, 35, "Output",ExpressionUUID->"ab791877-4ebf-464e-976d-2671dbb77f3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320449, 8386, 2483, 66, 178, "Input",ExpressionUUID->"5103b473-a943-4c3b-ad93-b37f31a73aad"],
Cell[322935, 8454, 179, 3, 35, "Output",ExpressionUUID->"4cf70db1-8f0c-4af4-82d4-6b224d704a3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323151, 8462, 1245, 29, 94, "Input",ExpressionUUID->"20f56e2b-8dc9-40c1-9efa-0cce6206a149"],
Cell[324399, 8493, 374, 9, 56, "Output",ExpressionUUID->"5932690d-4279-47f4-9ba1-4ea5fc88eed4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324810, 8507, 1006, 31, 71, "Input",ExpressionUUID->"df69f08e-ac56-4f4a-95dd-4266c11d0bbe"],
Cell[325819, 8540, 3791, 96, 56, "Output",ExpressionUUID->"91ef7150-b855-4d7e-a081-6ba1e7533ded"],
Cell[329613, 8638, 318, 8, 56, "Output",ExpressionUUID->"b82842fd-e554-485f-89fc-c1ad45280926"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329968, 8651, 1121, 29, 99, "Input",ExpressionUUID->"0d227d0a-a5b3-43c2-8aa5-75e40c19e577"],
Cell[331092, 8682, 1245, 38, 96, "Output",ExpressionUUID->"61c64a1b-38e9-40d6-bdf8-31439e1969bd"]
}, Open  ]],
Cell[332352, 8723, 1940, 57, 157, "Input",ExpressionUUID->"8fd49ee9-99d7-4743-aec4-788ad457d5e7"],
Cell[CellGroupData[{
Cell[334317, 8784, 461, 11, 73, "Input",ExpressionUUID->"82168265-7a18-4521-8cdb-47f14de0d479"],
Cell[334781, 8797, 19080, 354, 69, "Output",ExpressionUUID->"9f629983-22b7-4012-acdf-b1607bc94803"]
}, Open  ]],
Cell[353876, 9154, 813, 23, 52, "Input",ExpressionUUID->"c881f945-bfe7-4938-9097-335f6238f02b"],
Cell[CellGroupData[{
Cell[354714, 9181, 9570, 230, 952, "Input",ExpressionUUID->"bf6ef416-939e-46de-8a29-1c198dcd6b78"],
Cell[CellGroupData[{
Cell[364309, 9415, 318, 8, 24, "Print",ExpressionUUID->"91af9e59-e61f-4b09-9af7-03757098ff8a"],
Cell[364630, 9425, 213, 4, 24, "Print",ExpressionUUID->"1dab5491-9c03-4c09-8df4-0d1f0c0f9854"],
Cell[364846, 9431, 215, 4, 24, "Print",ExpressionUUID->"01c6add9-c685-4820-a6ff-2a88c53d3b27"],
Cell[365064, 9437, 217, 4, 24, "Print",ExpressionUUID->"121e7124-4d15-4e39-be2c-4b7e2e07e17f"],
Cell[365284, 9443, 213, 4, 24, "Print",ExpressionUUID->"245a78f9-82f8-4193-99a1-d16d0e355362"],
Cell[365500, 9449, 197, 4, 24, "Print",ExpressionUUID->"54241ad1-50e4-4802-96c9-ce6990cfabdd"],
Cell[365700, 9455, 316, 8, 24, "Print",ExpressionUUID->"cdf01714-f95e-4594-8eef-0275b2142ec9"],
Cell[366019, 9465, 213, 4, 24, "Print",ExpressionUUID->"5202e9bc-6595-48b5-9c8f-e6a30f34645e"],
Cell[366235, 9471, 217, 4, 24, "Print",ExpressionUUID->"6739d89c-dbb4-4e0e-9098-51dd33836d0b"],
Cell[366455, 9477, 217, 4, 24, "Print",ExpressionUUID->"ff41d800-bf7b-488d-9659-90739811aa9e"],
Cell[366675, 9483, 213, 4, 24, "Print",ExpressionUUID->"c1b6364c-3a94-4fb2-a87a-545959193642"],
Cell[366891, 9489, 200, 4, 24, "Print",ExpressionUUID->"fea5c9d0-72bb-4876-85a7-5a6f94fe0f94"],
Cell[367094, 9495, 316, 8, 24, "Print",ExpressionUUID->"2b0770bd-bd62-43eb-8a76-5255b0b40a01"],
Cell[367413, 9505, 213, 4, 24, "Print",ExpressionUUID->"2043dd64-fac7-43b4-bc57-3b509319332b"],
Cell[367629, 9511, 214, 4, 24, "Print",ExpressionUUID->"b82f170d-dc94-4004-8139-153a6250786b"],
Cell[367846, 9517, 217, 4, 24, "Print",ExpressionUUID->"b1ac2de5-2b49-49be-9242-8c40027056d5"],
Cell[368066, 9523, 211, 4, 24, "Print",ExpressionUUID->"41d1bfed-0167-4ca6-ab33-f8f3dbe5fcfc"],
Cell[368280, 9529, 200, 4, 24, "Print",ExpressionUUID->"a007bc1b-0db9-42c3-9869-24441a2e31c1"],
Cell[368483, 9535, 318, 8, 24, "Print",ExpressionUUID->"38e5eeec-3760-4563-aac2-84319782865f"],
Cell[368804, 9545, 215, 4, 24, "Print",ExpressionUUID->"32a3686c-4393-4a53-a56e-3f7df7254ee8"],
Cell[369022, 9551, 217, 4, 24, "Print",ExpressionUUID->"10711bc8-4cb3-4209-a2e1-c7ee4a4bc5fe"],
Cell[369242, 9557, 215, 4, 24, "Print",ExpressionUUID->"6dcae718-ce70-4131-afc3-accfa8acc1ac"],
Cell[369460, 9563, 213, 4, 24, "Print",ExpressionUUID->"b0da9301-0b32-42e2-8a36-ff7ea99dbdb9"],
Cell[369676, 9569, 200, 4, 24, "Print",ExpressionUUID->"d71298a4-30b3-4409-b4f5-dea4962a36cd"],
Cell[369879, 9575, 315, 8, 24, "Print",ExpressionUUID->"fee5624f-e662-49bd-92cd-c6972b02e8c7"],
Cell[370197, 9585, 215, 4, 24, "Print",ExpressionUUID->"2fa55083-8f4c-40db-a847-11d5c3c04105"],
Cell[370415, 9591, 217, 4, 24, "Print",ExpressionUUID->"f69aef73-6e66-4456-bf07-c874fa89d007"],
Cell[370635, 9597, 215, 4, 24, "Print",ExpressionUUID->"536f370d-795e-4c8b-9fb7-056f25f4a17c"],
Cell[370853, 9603, 211, 4, 24, "Print",ExpressionUUID->"46c401bc-97d8-4bdf-8732-d6e14051724e"],
Cell[371067, 9609, 200, 4, 24, "Print",ExpressionUUID->"6d135a96-7810-4f71-832e-561ec1e729a0"],
Cell[371270, 9615, 318, 8, 24, "Print",ExpressionUUID->"0891c407-6e60-465c-b313-dff5a41651b2"],
Cell[371591, 9625, 215, 4, 24, "Print",ExpressionUUID->"e60867bd-afff-4370-8da1-fdc3f08a072a"],
Cell[371809, 9631, 215, 4, 24, "Print",ExpressionUUID->"4752b48b-cb24-4f46-ae70-73ed4c94ae9a"],
Cell[372027, 9637, 217, 4, 24, "Print",ExpressionUUID->"eb2020c6-688d-4dc8-a419-fe86258862ff"],
Cell[372247, 9643, 213, 4, 24, "Print",ExpressionUUID->"f8a6a671-05f0-4543-b1ad-8a9ce096a9b6"],
Cell[372463, 9649, 198, 4, 24, "Print",ExpressionUUID->"bbf98453-a478-4df6-9e02-d0ce5703a310"],
Cell[372664, 9655, 318, 8, 24, "Print",ExpressionUUID->"6e5098b2-3494-4d62-87e4-bad57a2fc9a9"],
Cell[372985, 9665, 215, 4, 24, "Print",ExpressionUUID->"bc010dc4-82cd-4691-99ef-6b73ccd84fa0"],
Cell[373203, 9671, 215, 4, 24, "Print",ExpressionUUID->"b5c556f5-0888-4791-a19e-b3b6f8a31a20"],
Cell[373421, 9677, 217, 4, 24, "Print",ExpressionUUID->"8f9a5586-8efe-4083-bac6-4914de113338"],
Cell[373641, 9683, 213, 4, 24, "Print",ExpressionUUID->"9b93ca44-588a-461e-b64b-44b7827acd3d"],
Cell[373857, 9689, 200, 4, 24, "Print",ExpressionUUID->"1e4d70b3-49b5-43eb-98a6-28ece1eda185"]
}, Open  ]],
Cell[374072, 9696, 177, 3, 35, "Output",ExpressionUUID->"e09d6f01-6e8e-4d18-9398-9bc8a1045c94"],
Cell[374252, 9701, 185, 3, 35, "Output",ExpressionUUID->"cabd073f-de5e-43a4-9589-4335c04d08a1"]
}, Open  ]],
Cell[374452, 9707, 649, 16, 115, "Input",ExpressionUUID->"584774ac-0a88-4ad3-a9a6-d66f8608e93c"],
Cell[CellGroupData[{
Cell[375126, 9727, 3557, 91, 380, "Input",ExpressionUUID->"1defb7b0-3e3a-4890-9abd-52416343e95a"],
Cell[378686, 9820, 817, 14, 57, "Output",ExpressionUUID->"a0fa1aa1-f82d-4623-8f68-7b15e8175f0f"]
}, Open  ]],
Cell[379518, 9837, 585, 15, 94, "Input",ExpressionUUID->"59da7a90-bdb7-4969-a07c-82e16f69fb7e"],
Cell[380106, 9854, 735, 19, 115, "Input",ExpressionUUID->"57fd3146-fef0-465f-abcc-3ee1ae3decbc"],
Cell[CellGroupData[{
Cell[380866, 9877, 2482, 70, 188, "Input",ExpressionUUID->"bd5f6aea-ac03-42cf-85c5-5e66b5fd438b"],
Cell[383351, 9949, 894, 24, 52, "Output",ExpressionUUID->"1eba4af6-cb5a-479f-a1ee-309459bf0ba4"],
Cell[384248, 9975, 306, 6, 35, "Output",ExpressionUUID->"a94443cc-a24c-4257-a214-9a37b40bd019"],
Cell[384557, 9983, 256, 4, 35, "Output",ExpressionUUID->"473f62ea-4e96-4f22-a06d-e05ac34f369b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[384874, 9994, 528, 9, 120, "Subsection",ExpressionUUID->"f25c3c91-d738-449d-a124-48e8b886db6b"],
Cell[385405, 10005, 946, 27, 74, "Input",ExpressionUUID->"61477711-60cb-4d69-bf21-972748523e9e"],
Cell[CellGroupData[{
Cell[386376, 10036, 13808, 317, 1685, "Input",ExpressionUUID->"1853d090-a47d-40de-b232-116c6f6452ef"],
Cell[CellGroupData[{
Cell[400209, 10357, 334, 8, 24, "Print",ExpressionUUID->"e42e4ad0-c69e-4dff-984b-b79a3a13df7a"],
Cell[400546, 10367, 436, 9, 24, "Print",ExpressionUUID->"4bc841c5-612b-4789-9ac5-91fa2f80654e"],
Cell[400985, 10378, 436, 9, 24, "Print",ExpressionUUID->"4150b7e7-d223-432f-9590-0d4d076bbfb6"],
Cell[401424, 10389, 436, 9, 24, "Print",ExpressionUUID->"ea95ad34-287e-4bb0-87ee-324038e4cd6b"],
Cell[401863, 10400, 436, 9, 24, "Print",ExpressionUUID->"77f05905-68ef-468b-ac40-9b77bf71d79a"],
Cell[402302, 10411, 436, 9, 24, "Print",ExpressionUUID->"be8398ff-873b-4d7e-a948-b0853221ca8b"],
Cell[402741, 10422, 334, 8, 24, "Print",ExpressionUUID->"280aacb1-eb08-4551-b7e7-acf585b58151"],
Cell[403078, 10432, 336, 8, 24, "Print",ExpressionUUID->"b124bae1-e796-4b17-84d1-4d2ea87eadc8"],
Cell[403417, 10442, 332, 8, 24, "Print",ExpressionUUID->"cd8d9d19-52f8-4bba-9eea-b9ae5bf51b7b"],
Cell[403752, 10452, 436, 9, 24, "Print",ExpressionUUID->"2ec2cbe4-51c3-41cd-9cce-ae502abceeae"],
Cell[404191, 10463, 434, 9, 24, "Print",ExpressionUUID->"53061f89-4fb2-4427-ab27-f52bf9d59ab9"],
Cell[404628, 10474, 436, 9, 24, "Print",ExpressionUUID->"11fbbce2-b8c4-4a8a-96fc-5bc11d1d9ca1"],
Cell[405067, 10485, 438, 9, 24, "Print",ExpressionUUID->"ad94ce9b-5aae-4f7c-b950-9c256695d490"],
Cell[405508, 10496, 436, 9, 24, "Print",ExpressionUUID->"3788a00c-d3a0-41fa-a79d-49b2fe960306"],
Cell[405947, 10507, 332, 8, 24, "Print",ExpressionUUID->"84f985f2-8490-44e0-ba40-71fb81823dfc"],
Cell[406282, 10517, 334, 8, 24, "Print",ExpressionUUID->"838e67c0-4fa5-46b3-800a-2c7a1e14ca7c"],
Cell[406619, 10527, 336, 8, 24, "Print",ExpressionUUID->"0518962e-1a69-4b50-a98c-5afb89dcf773"],
Cell[406958, 10537, 336, 8, 24, "Print",ExpressionUUID->"db9d455c-925b-4d7b-be2b-233c80f0bc98"],
Cell[407297, 10547, 332, 8, 24, "Print",ExpressionUUID->"20fd6201-f68b-47cf-b5ca-b396096f1912"],
Cell[407632, 10557, 436, 9, 24, "Print",ExpressionUUID->"94df369d-c880-49dd-b04f-86a9eec03727"],
Cell[408071, 10568, 434, 9, 24, "Print",ExpressionUUID->"14ff41ac-3b95-456b-8a22-461c5d2b5e9b"],
Cell[408508, 10579, 438, 9, 24, "Print",ExpressionUUID->"43e992ec-8608-42b6-93b4-b9106105610b"],
Cell[408949, 10590, 438, 9, 24, "Print",ExpressionUUID->"2c4cf2a6-7459-4c05-b96c-99554884b18a"],
Cell[409390, 10601, 438, 9, 24, "Print",ExpressionUUID->"3370b6a5-bb35-4fc5-a2d1-ad55a84661a3"],
Cell[409831, 10612, 334, 8, 24, "Print",ExpressionUUID->"93ce9887-8179-4737-8757-ed387f5e9af0"],
Cell[410168, 10622, 334, 8, 24, "Print",ExpressionUUID->"8825e2f0-1c88-4bd2-9917-03050a3216cf"],
Cell[410505, 10632, 336, 8, 24, "Print",ExpressionUUID->"fde7955f-c34c-4c11-b0b1-516526a3c4cf"],
Cell[410844, 10642, 336, 8, 24, "Print",ExpressionUUID->"6fbf52a4-1104-4ee1-b566-1401e4371ff2"],
Cell[411183, 10652, 334, 8, 24, "Print",ExpressionUUID->"8a06a45e-0299-4778-91d0-0b9d60481629"],
Cell[411520, 10662, 433, 9, 24, "Print",ExpressionUUID->"1bdc1a7a-eb55-494a-9ea1-ab11248056de"],
Cell[411956, 10673, 434, 9, 24, "Print",ExpressionUUID->"1cca8a18-147a-4966-8d67-ca3bf915f91d"],
Cell[412393, 10684, 436, 9, 24, "Print",ExpressionUUID->"c1f50ab5-e05c-4d80-893e-910d7554512f"],
Cell[412832, 10695, 436, 9, 24, "Print",ExpressionUUID->"9064cbb3-3ed8-4edb-809a-703c2d834acd"],
Cell[413271, 10706, 436, 9, 24, "Print",ExpressionUUID->"c2666d02-781e-4fa2-afde-526280cb060d"],
Cell[413710, 10717, 334, 8, 24, "Print",ExpressionUUID->"f1eb5482-e1b8-4414-aa40-93bbfd091559"],
Cell[414047, 10727, 334, 8, 24, "Print",ExpressionUUID->"26794436-2125-4bdd-9359-1b054055a7ce"],
Cell[414384, 10737, 436, 9, 24, "Print",ExpressionUUID->"05b6531c-3b62-4a57-aade-663183f05e96"],
Cell[414823, 10748, 436, 9, 24, "Print",ExpressionUUID->"0b3a3614-91d5-4f0c-9b27-547baa022e6a"],
Cell[415262, 10759, 438, 9, 24, "Print",ExpressionUUID->"14aa977a-8e6c-4b36-9915-dc2506c9c1b1"],
Cell[415703, 10770, 436, 9, 24, "Print",ExpressionUUID->"e527d51f-1b6e-46a5-b088-2231704323a0"],
Cell[416142, 10781, 438, 9, 24, "Print",ExpressionUUID->"d255a096-a299-4368-98f2-9b4db8113040"],
Cell[416583, 10792, 331, 8, 24, "Print",ExpressionUUID->"1d75bfc2-1a28-49cf-a033-f1609159f63c"],
Cell[416917, 10802, 333, 8, 24, "Print",ExpressionUUID->"918173b7-ada2-46c4-a5c7-acac6aae7b6f"],
Cell[417253, 10812, 336, 8, 24, "Print",ExpressionUUID->"5545b659-bf6f-4ec3-8dbd-fa1983ea3875"],
Cell[417592, 10822, 333, 8, 24, "Print",ExpressionUUID->"26d3da6f-072c-44c8-84a0-611c9007ed17"],
Cell[417928, 10832, 334, 8, 24, "Print",ExpressionUUID->"2db92cfa-7a44-4f3e-9fa7-31ef35a58366"],
Cell[418265, 10842, 436, 9, 24, "Print",ExpressionUUID->"4dd1b6b7-d3d5-4b62-b5a1-3239b0a24aed"],
Cell[418704, 10853, 434, 9, 24, "Print",ExpressionUUID->"d3498f27-1ea8-4ea2-8e2b-35863eeee494"],
Cell[419141, 10864, 436, 9, 24, "Print",ExpressionUUID->"354b8d6b-91c1-4712-9520-7f976697d709"],
Cell[419580, 10875, 434, 9, 24, "Print",ExpressionUUID->"3f3e8e58-5ed7-401f-9e1f-73a5d3ea3eb4"],
Cell[420017, 10886, 434, 9, 24, "Print",ExpressionUUID->"ead97ba4-40bf-49bf-bac4-e065b618e709"],
Cell[420454, 10897, 334, 8, 24, "Print",ExpressionUUID->"9e4b2522-e7e3-4b43-990e-196f627dd8cf"],
Cell[420791, 10907, 334, 8, 24, "Print",ExpressionUUID->"6251c6e0-ab7e-43d4-bb81-dfcec1d635cb"],
Cell[421128, 10917, 436, 9, 24, "Print",ExpressionUUID->"5c1f2323-d6d5-48ac-8a73-439b23b5ad0f"],
Cell[421567, 10928, 436, 9, 24, "Print",ExpressionUUID->"9551f8a7-f4fd-4eac-ad81-9686d0310fca"],
Cell[422006, 10939, 434, 9, 24, "Print",ExpressionUUID->"70f0fff0-259d-4e8f-aa6f-bdacf3c622be"],
Cell[422443, 10950, 436, 9, 24, "Print",ExpressionUUID->"a1092e9d-e03d-4344-b2ac-64a1e7de0e32"],
Cell[422882, 10961, 436, 9, 24, "Print",ExpressionUUID->"aa3fa917-0a48-4650-9c76-416edf40f0f3"],
Cell[423321, 10972, 334, 8, 24, "Print",ExpressionUUID->"bd686345-bc5e-4902-aec4-819bc376203b"]
}, Open  ]],
Cell[423670, 10983, 230, 4, 35, "Output",ExpressionUUID->"d7e570ac-8cdc-43fe-a957-1505817bee12"],
Cell[423903, 10989, 236, 4, 35, "Output",ExpressionUUID->"b224e46b-a756-4c22-9295-5c2f908674ca"]
}, Open  ]],
Cell[424154, 10996, 289, 6, 31, "Input",ExpressionUUID->"3ce5dbce-eea3-4c03-8c0d-2400d78fb181"],
Cell[424446, 11004, 721, 17, 115, "Input",ExpressionUUID->"53d3e6a7-d0db-4fe5-b06e-4607010a2cc8"],
Cell[CellGroupData[{
Cell[425192, 11025, 3661, 92, 380, "Input",ExpressionUUID->"9b0b09fb-d09e-4bd3-b22a-cf3194566652"],
Cell[428856, 11119, 793, 13, 57, "Output",ExpressionUUID->"479752df-2ef9-42b0-b6a8-8315d2de7712"]
}, Open  ]],
Cell[429664, 11135, 653, 15, 94, "Input",ExpressionUUID->"9747ae30-1945-4578-9a98-135f260775c5"],
Cell[430320, 11152, 828, 20, 115, "Input",ExpressionUUID->"f5d36027-6287-4921-a2e4-ca09748184eb"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Simplifying_Keum's_FPP/Simplifying_FPP.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Simplifying Keum's FPP*)


(* ::Subsection:: *)
(*In this notebook, we will present the code to simplify the Keum fake projective plane. *)


(* ::Input:: *)
(*(*To simplify file I/O, we will use relative file paths. You should set the below working directory to the file folder this notebook is in, along with the relevant supporting files.*)*)
(*SetDirectory[""]*)
(*FileNames[]*)


(* ::Input:: *)
(*(*Loading equations for Keum's FPP from Borisov21*)*)
(*Ps={P0,P1,P2,P3,P4,P5,P6,P7,P8,P9};*)


(* ::Input:: *)
(*fname="EqsFPPwithrrKeum.txt";*)
(*OpenRead[fname];*)
(*EqsFPPwithrrKeum=Read[fname];*)
(*Close[fname];*)


(* ::Input:: *)
(*prime=43;*)
(*rootvalue=rr ->6;*)
(*cut=P0+24(P1+P2+P3)+0(P4+P5+P6)+28(P7+P8+P9);*)
(**)


(* ::Input:: *)
(*PointsMod43={{P0+2*P9,P1,P2+32*P9,P3+23*P9,P4+3*P9,P5+32*P9,P6+21*P9,P7+22*P9,P8+27*P9},{P0+33*P9,P1+6*P9,P2+32*P9,P3+27*P9,P4+22*P9,P5+30*P9,P6+20*P9,P7+7*P9,P8+40*P9},{P0+25*P9,P1+10*P9,P2+38*P9,P3+4*P9,P4+28*P9,P5+19*P9,P6+24*P9,P7+10*P9,P8+30*P9},{P0+27*P9,P1+12*P9,P2+32*P9,P3+37*P9,P4+39*P9,P5+34*P9,P6+24*P9,P7+15*P9,P8+40*P9},{P0+25*P9,P1+35*P9,P2+15*P9,P3+16*P9,P4+11*P9,P5+P9,P6+18*P9,P7+33*P9,P8+38*P9},{P0+26*P9,P1+20*P9,P2+33*P9,P3+36*P9,P4+8*P9,P5+34*P9,P6+3*P9,P7+25*P9,P8+37*P9},{P0+26*P8,P1+29*P8,P2+7*P8,P3+14*P8,P4+5*P8,P5+9*P8,P6+4*P8,P7+34*P8,P9},{P0+39*P9,P1+22*P9,P2+40*P9,P3,P4+22*P9,P5+P9,P6+37*P9,P7+32*P9,P8+2*P9},{P0+38*P9,P1+6*P9,P2+9*P9,P3+15*P9,P4+36*P9,P5+12*P9,P6+14*P9,P7+35*P9,P8+28*P9}};*)
(*Pns={Pn0,Pn1,Pn2,Pn3,Pn4,Pn5,Pn6,Pn7,Pn8,Pn9};*)
(*(*Keeping track of coefficients *)*)
(*Coeffs=Table[ToExpression[StringJoin["c",ToString[m]]],{m,1,2000}];*)
(*maxdepth=40;*)
(*slsroot=Solve[x^2+7==0,Modulus->prime^maxdepth];*)
(*Print[Mod[x/.slsroot,prime]];*)


(* ::Input:: *)
(*(*Starting to build tangent spaces and keeping them the same *)*)
(*(*pointscut -> PointsMod29*)*)
(*GoodCuts = {};*)
(*ptssub = {}; (*base points of tangent space*)*)
(*tanvecs={}; (*tangent vectors corresponding to points in ptssub*)*)
(*For[k=1,k<=Length[PointsMod43],k++,*)
(*pt=Solve[Join[Table[PointsMod43[[k]][[l]]==0,*)
(*	{l,1,9}], {P0==1}], Modulus->prime][[1]] ;*)
(*AppendTo[ptssub, pt];*)
(**)
(*tanvector=Table[Ps[[k]]->(Ps[[k]]/.pt)+t Pns[[k]], {k,1,10}];*)
(*Eqs=Join[Coefficient[((EqsFPPwithrrKeum/.rootvalue)/.P0-> 1)/.tanvector, t],{Pn0}];*)
(*(*from Borisov SevenfoldCover: assuming that these are possible parameters in the tangent space *)*)
(*sls1=Solve[Join[Table[0==Eqs[[m]],{m,1,Length[Eqs]}], {Pn1==0,Pn2==1}],Modulus->prime][[1]];*)
(**)
(*sls2=Solve[Join[Table[0==Eqs[[m]],{m,1,Length[Eqs]}], {Pn1==1,Pn2==0}],Modulus->prime][[1]];*)
(*AppendTo[tanvecs,{tanvector/.sls1,tanvector/.sls2}];*)
(*];*)
(**)


(* ::Input:: *)
(*(*currentcut -> cut, currentptsub -> ptssub, currenttanvecs -> tanvecs*)*)
(*currentcut=cut;*)
(*currentptssub=ptssub;*)
(*currenttanvecs=tanvecs;*)
(**)
(*For[depth=1,depth<=30,depth++,*)
(*Print["Depth: ", depth];*)
(**)
(*rootvalue=rr->Mod[x/.slsroot[[2]],prime^(depth+1)];*)
(*EqsFPPnewdepthKeum=PolynomialMod[(EqsFPPwithrrKeum/.P0->1)/.rootvalue,prime^(depth+1)];*)
(*count=1; (*Equations mod prime^{depth+1}*)*)
(**)
(*(*make extensions to p^(depth+1), e.g. fit the cuts to the depth+1*)*)
(*newcut=currentcut + prime^depth (a1 (P1+P2+P3)+a2 (P4+P5+P6)+a3(P7+P8+P9));*)
(*newptssub={};*)
(*newtanvecs={};*)
(**)
(*(*calculating new base points and tangent vectors*)*)
(*For[k=1,k<=Length[currentptssub],k++,*)
(*newpt=(Ps/.currentptssub[[k]])+prime^depth  {0,0,Coeffs[[count]] , Coeffs[[count+1]] ,  Coeffs[[count+2]] ,  Coeffs[[count+3]] ,*)
(* Coeffs[[count+4]] ,  Coeffs[[count+5]] ,  Coeffs[[count+6]] ,  Coeffs[[count+7]]};*)
(*count+=8;*)
(*AppendTo[newptssub, Table[Ps[[j]]->newpt[[j]],{j,1,10}]];*)
(**)
(*newvec1=newpt+Coefficient[Ps/.currenttanvecs[[k]][[1]],t]t+prime^depth t {0,0,0,Coeffs[[count]], Coeffs[[count+1]] ,  Coeffs[[count+2]] ,  Coeffs[[count+3]] ,*)
(* Coeffs[[count+4]] ,  Coeffs[[count+5]] ,  Coeffs[[count+6]] };*)
(*count+=7;*)
(**)
(*newvec2=newpt + Coefficient[Ps/.currenttanvecs[[k]][[2]],t]t +  prime^depth  t *)
(*{0,0,0,Coeffs[[count]], Coeffs[[count+1]] ,  Coeffs[[count+2]] ,  Coeffs[[count+3]] ,*)
(* Coeffs[[count+4]] ,  Coeffs[[count+5]] ,  Coeffs[[count+6]] };*)
(*count+=7;*)
(*AppendTo[newtanvecs,{Table[Ps[[j]]->newvec1[[j]],{j,1,10}],Table[Ps[[j]]->newvec2[[j]],{j,1,10}]}];*)
(*];*)
(*(*make equations*)*)
(*Eqs={};*)
(*For[l=1,l<=Length[tanvecs],l++,*)
(*For[k=1,k<=84,k++,*)
(*tbz=(EqsFPPnewdepthKeum[[k]]/.newtanvecs[[l]][[1]])/prime^depth;*)
(*AppendTo[Eqs,PolynomialMod[Factor[tbz/.t->0],prime]];*)
(*AppendTo[Eqs,PolynomialMod[Factor[Coefficient[tbz,t]],prime]];*)
(**)
(*tbz=(EqsFPPnewdepthKeum[[k]]/.newtanvecs[[1]][[2]])/prime^depth;*)
(*AppendTo[Eqs,PolynomialMod[Factor[Coefficient[tbz,t]],prime]];*)
(*];*)
(**)
(*tbz=(newcut/.newtanvecs[[l]][[1]])/prime^depth;*)
(*AppendTo[Eqs,PolynomialMod[*)
(*Factor[tbz/.t->0],prime]];*)
(*AppendTo[Eqs,PolynomialMod[Factor[Coefficient[tbz,t]],prime]];*)
(*];*)
(*sls=Solve[Table[0==Eqs[[k]],{k,1,Length[Eqs]}], Modulus->prime][[1]]; (*This command is causing problems*)*)
(*currentcut=newcut/.sls;*)
(*currentptssub=newptssub/.sls;*)
(*currenttanvecs=newtanvecs/.sls;*)
(*];*)
(*AppendTo[GoodCuts,currentcut];*)
(*GoodCuts*)
(**)


(* ::Input:: *)
(*(*We now compute minimal polynomials for the coefficients of the cuts. It looks like the second cut is defined over the quadratic field.*)*)
(**)
(*r7=Mod[rr/.rootvalue, prime^31];*)
(**)
(*whatis=Coefficient[GoodCuts[[1]],P1];*)
(*thebasis=Append[Join[Table[Mod[whatis^k,prime^31],{k,0,2}],Table[Mod[whatis^k r7,prime^31],{k,0,2}]],prime^31];*)
(*smalllincomb=LatticeReduce[NullSpace[{thebasis}]][[1]];*)
(*smallpoly1=Sum[smalllincomb[[k]] t^(k-1),{k,1,3}]+I Sqrt[7]Sum[smalllincomb[[k]] t^(k-4),{k,4,6}];*)
(**)
(**)
(*whatis=Coefficient[GoodCuts[[1]],P4];*)
(*thebasis=Append[Join[Table[Mod[whatis^k,prime^31],{k,0,2}],Table[Mod[whatis^k r7,prime^31],{k,0,2}]],prime^31];*)
(*smalllincomb=LatticeReduce[NullSpace[{thebasis}]][[1]];*)
(*smallpoly2=Sum[smalllincomb[[k]] t^(k-1),{k,1,3}]+I Sqrt[7]Sum[smalllincomb[[k]] t^(k-4),{k,4,6}];*)
(**)
(**)
(*whatis=Coefficient[GoodCuts[[1]],P7];*)
(*thebasis=Append[Join[Table[Mod[whatis^k,prime^31],{k,0,2}],Table[Mod[whatis^k r7,prime^31],{k,0,2}]],prime^31];*)
(*smalllincomb=LatticeReduce[NullSpace[{thebasis}]][[1]];*)
(*smallpoly3=Sum[smalllincomb[[k]] t^(k-1),{k,1,3}]+I Sqrt[7]Sum[smalllincomb[[k]] t^(k-4),{k,4,6}];*)
(*Print[{smallpoly1,smallpoly2,smallpoly3}];*)


(* ::Input:: *)
(*(*we will use this to solve for the coefficients of the cut*)*)
(*whatis=Coefficient[GoodCuts[[1]],P1];*)
(*thebasis=Append[Join[Table[Mod[whatis^k,prime^31],{k,0,1}],Table[Mod[whatis^k r7,prime^31],{k,0,1}]],prime^31];*)
(*smalllincomb=LatticeReduce[NullSpace[{thebasis}]][[1]];*)
(*smallpoly1=Sum[smalllincomb[[k]] t^(k-1),{k,1,2}]+I Sqrt[7]Sum[smalllincomb[[k]] t^(k-3),{k,3,4}];*)
(*a1=t/.Solve[smallpoly1==0][[1]];*)
(**)
(*whatis=Coefficient[GoodCuts[[1]],P4];*)
(*thebasis=Append[Join[Table[Mod[whatis^k,prime^31],{k,0,1}],Table[Mod[whatis^k r7,prime^31],{k,0,1}]],prime^31];*)
(*smalllincomb=LatticeReduce[NullSpace[{thebasis}]][[1]];*)
(*smallpoly2=Sum[smalllincomb[[k]] t^(k-1),{k,1,2}]+I Sqrt[7]Sum[smalllincomb[[k]] t^(k-3),{k,3,4}];*)
(*a2=t/.Solve[smallpoly2==0][[1]];*)
(**)
(*whatis=Coefficient[GoodCuts[[1]],P7];*)
(*thebasis=Append[Join[Table[Mod[whatis^k,prime^31],{k,0,1}],Table[Mod[whatis^k r7,prime^31],{k,0,1}]],prime^31];*)
(*smalllincomb=LatticeReduce[NullSpace[{thebasis}]][[1]];*)
(*smallpoly3=Sum[smalllincomb[[k]] t^(k-1),{k,1,2}]+I Sqrt[7]Sum[smalllincomb[[k]] t^(k-3),{k,3,4}];*)
(*a3=t/.Solve[smallpoly3==0][[1]];*)
(**)
(*CorrectCut= RootReduce[P0+a1(P1+P2+P3)+a2(P4+P5+P6)+ a3(P7+P8+P9)] (*The correct cut we were aiming for*)*)


(* ::Input:: *)
(*(*Now we want to verify that the cut is nonreduced. We will do it numerically.*)*)
(*sols=NSolve[Join[Table[0==EqsFPPwithrrKeum[[k]]/.rr->I Sqrt[7],{k,1,84}],{0==CorrectCut,P0==1,P1==RandomInteger[10]+1}],50];*)
(*Length[DeleteDuplicates[sols]]*)


(* ::Input:: *)
(**)
(*fname="TenFunctionsKeum"; *)
(*OpenRead[fname];*)
(*TenFunctions=Read[fname];*)
(*Close[fname];*)
(**)
(*QuadricsW=Flatten[ToExpression[Import["QuadricsWforKeum.txt", "Data"]]];*)
(*(*This is the seventh root of SeventhPower that we need to attach to the function field of Y_0 to get the FPP*)*)
(*g7=(1/(121 (u0^3-u1^2)^7 w1^3))32 (-43 I+17 Sqrt[7]) u0^7 (4 I u0^4 w1-4 I u0 u1^2 w1+18 I u0 u1 w2+6 Sqrt[7] u0 u1 w2-3 I u0^2 w3+Sqrt[7] u0^2 w3+5 I u0^2 w4-3 Sqrt[7] u0^2 w4-I u1 w5+3 Sqrt[7] u1 w5-19 I u1 w6-7 Sqrt[7] u1 w6) (66 I u0^2 u1 w2-8 I u0^3 w3+4 Sqrt[7] u0^3 w3+2 I u1^2 w3+10 Sqrt[7] u1^2 w3+31 I u0^3 w4+Sqrt[7] u0^3 w4+34 I u1^2 w4-6 Sqrt[7] u1^2 w4+17 I u0 u1 w5-3 Sqrt[7] u0 u1 w5-142 I u0 u1 w6-6 Sqrt[7] u0 u1 w6)^2;*)


(* ::Input:: *)
(*UWGpts={};*)
(**)
(*Ps={P0,P1,P2,P3,P4,P5,P6,P7,P8,P9};*)
(**)
(*prec=1000;*)
(*Do[If[Mod[n,20]==0, Print[n]];*)
(*sols=NSolve[Join[{u0==1,w1==RandomInteger[100]+ I RandomInteger[100],u1==RandomInteger[100]+ I RandomInteger[100],w2==RandomInteger[100]+ I RandomInteger[100]},Table[0==QuadricsW[[k]],{k,1,9}]],prec];*)
(*gvalue=g->(g/.Solve[g^7== g7/.sols[[1]]][[1]]);*)
(*AppendTo[UWGpts,Append[sols[[1]],gvalue]];*)
(*,{n,40}];*)
(**)
(*Ppoints=Table[Table[Ps[[n]]-> (TenFunctions[[n]]/.UWGpts[[k]]),{n,1,10}],{k,1,Length[UWGpts]}];*)
(**)


(* ::Input:: *)
(*(*Below is the 2-torsion cut, computed previously. We write it here for future convenience*)*)
(*CorrectCut=P0+1/2 (-1+I Sqrt[7]) (P1+P2+P3)+1/7 (272-848 I Sqrt[7]) (P4+P5+P6)+1/7 (832-192 I Sqrt[7]) (P7+P8+P9);*)
(*(*Below is code to make a coordinate change from P to Q*)*)
(*Ps={P0,P1,P2,P3,P4,P5,P6,P7,P8,P9};*)
(*Qs={Q0,Q1,Q2,Q3,Q4,Q5,Q6,Q7,Q8,Q9};*)
(*PtoQ={P0->Q0,P1->c1 Q1,P2->c1 Q2, P3-> c1 Q3, P4-> c2 Q4, P5 ->  c2 Q5, P6 ->  c2 Q6, P7-> c3 Q4 + c4 Q7, P8->c3 Q5 +c4 Q8, P9-> c3 Q6 + c4 Q9};*)
(*(*Coefficient c2 is chosen by inspection from the resulting equations*)*)
(*solcs=RootReduce[Solve[{c2==((15/1856-(I Sqrt[7])/1856)),Coefficient[CorrectCut/.PtoQ,Q1]==1 ,Coefficient[CorrectCut/.PtoQ,Q4]==0,Coefficient[CorrectCut/.PtoQ,Q9]==1}]][[1]]*)
(**)
(*PtoQ = Simplify[PtoQ/.solcs]*)
(*QtoP =Simplify[Solve[Table[Ps[[k]]==(Ps[[k]]/.PtoQ),{k,1,10}],Qs][[1]]]*)
(**)
(*FullSimplify[CorrectCut/.PtoQ]*)


(* ::Input:: *)
(*(*Now, we will substitute into the original equations for the FPP*)*)
(**)
(*(*Change P-points to Q-points*)*)
(*Qpoints={};*)
(*For[k=1,k<=Length[Ppoints],k++,*)
(*AppendTo[Qpoints,Table[Qs[[m]]->(( Qs[[m]]/.QtoP)/.Ppoints[[k]]),{m,1,Length[Qs]}]];*)
(*];*)
(*Accuracy[Ppoints]*)
(*Accuracy[Qpoints]*)
(*Length[Qpoints]*)
(*(*Now, we compute the new equations*)*)
(*deg=3;*)
(*EqsFPPqKeum={};*)
(*Unset[{a1,a2,a3,a4,a5,a6,a7,a8,a9,a10}];*)
(*powers={a1,a2,a3,a4,a5,a6,a7,a8,a9,a10};*)
(*allsols=*)
(*Solve[Join[Table[powers[[k]]>=0,{k,1,10}],{Sum[powers[[k]],{k,1,10}]==deg}],Integers];*)
(*(*Weights mod 7*)*)
(*Mod7Weights={0,-1,-4,-2,-3,-5,-6,-3,-5,-6};*)
(**)
(*For[mod7=0,mod7<=6,mod7++,*)
(*Print["mod7=",mod7];*)
(**)
(*(*Generate general form of the degree 3 polynomials*)*)
(*sols={};*)
(*For[k=1,k<=Length[allsols],k++,*)
(*If[Mod[Sum[Mod7Weights[[k]] powers[[k]],{k,1,10}]/.allsols[[k]],7]==mod7,*)
(*AppendTo[sols,allsols[[k]]];*)
(*];*)
(*];*)
(*(*Generate table of values of the polynomials, with Qpoints filled in*)*)
(*Monomials=Table[Product[Qs[[n]]^(powers[[n]]/.sols[[k]]),{n,1,10}],{k,1,Length[sols]}];*)
(*TableOfValues=Table[Monomials[[k]]/.Qpoints[[l]],{l,1,Length[Qpoints]},{k,1,Length[Monomials]}];*)
(*(*Approximate the zero set of polynomials with RootApproximant*)*)
(**)
(*ns=Block[{$MaxExtraPrecision=1000},RootApproximant[Chop[RowReduce[Chop[NullSpace[TableOfValues],10^(-900)]],10^(-900)]]];*)
(*(*The final equations*)*)
(*EqsFPPqKeum=Join[EqsFPPqKeum,Table[Sum[Monomials[[k]]ns[[i]][[k]],{k,1,Length[Monomials]}],{i,1,Length[ns]}]];*)
(*];*)
(**)
(*EqsFPPqKeum=DeleteDuplicates[EqsFPPqKeum];*)
(*Length[EqsFPPqKeum]*)
(*Table[ByteCount[EqsFPPqKeum[[k]]],{k,1,Length[EqsFPPqKeum]}]*)
(**)
(*(*Rationalize the denominators*)*)
(*EqsFPPqnKeum=Numerator[Factor[EqsFPPqKeum]];*)
(*ByteCount[EqsFPPqnKeum]*)
(*Table[ByteCount[EqsFPPqnKeum[[k]]],{k,1,Length[EqsFPPqnKeum]}]*)
(*Print[EqsFPPqnKeum];*)


(* ::Subsection:: *)
(*Success! Now, we will run the beautification code*)
(**)


(* ::Subsection:: *)
(*Let's start with 0-graded C_7 part i.e. indexes 1-12. *)
(**)


(* ::Input:: *)
(*GradedEqs=Take[EqsFPPKeum,{1,12}];*)
(*cs=Table[ToExpression[StringJoin["c",ToString[i]]],{i,1,Length[GradedEqs]}];*)
(*GradedMonoms=MonomialList[Sum[GradedEqs[[i]],{i,1,Length[GradedEqs]}],Qs]/(MonomialList[Sum[GradedEqs[[i]],{i,1,Length[GradedEqs]}],Qs]/.Table[Qs[[i]]->1,{i,1,Length[Qs]}])*)
(**)
(*NumGradedMonoms=Length[GradedMonoms]*)
(**)
(*(*Each column represents a polynomial.*)*)
(*CoeffMatrix=Table[Coefficient[GradedEqs,GradedMonoms[[i]]],{i,1,Length[GradedMonoms]}];*)
(**)
(*GenLinComb=GradedEqs . cs;*)
(**)


(* ::Input:: *)
(*AllSolutions={};*)
(*DesiredMaxMonoms=18;*)
(**)
(*For[iteration=1,iteration<=3000,iteration++,*)
(**)
(*If[Mod[iteration,200]==0, Print[iteration]];*)
(**)
(*RandomToBeOne=RandomInteger[{1,Length[GradedMonoms]}];*)
(**)
(*IndicesInUse={RandomToBeOne};*)
(**)
(*MatrixCoeffsInUse={CoeffMatrix[[RandomToBeOne]]};*)
(**)
(*EquationsToSolve={CoeffMatrix[[RandomToBeOne]] . cs == 1};*)
(**)
(*If[EquationsToSolve[[1]]==False,Print["WTF"];*)
(*Print[RandomToBeOne];Print[CoeffMatrix[[RandomToBeOne]] . cs];*)
(*];*)
(**)
(*(*Now we set monomials to zero*)*)
(*For[i=1, MatrixRank[MatrixCoeffsInUse]<Length[GradedEqs], i++,*)
(*RandomToBeZero=RandomChoice[Complement[Range[Length[GradedMonoms]],IndicesInUse]];*)
(*AppendTo[IndicesInUse,RandomToBeZero];*)
(**)
(*TestMatrixCoeffsInUse=Append[MatrixCoeffsInUse,CoeffMatrix[[RandomToBeZero]]];*)
(*If[MatrixRank[TestMatrixCoeffsInUse]>MatrixRank[MatrixCoeffsInUse],*)
(*AppendTo[EquationsToSolve, 0==CoeffMatrix[[RandomToBeZero]] . cs];*)
(*AppendTo[MatrixCoeffsInUse, CoeffMatrix[[RandomToBeZero]]];*)
(*];*)
(*];*)
(**)
(*SolutionsC=Chop[NSolve[EquationsToSolve,cs,50],10^(-900)];*)
(*NewEquation=Chop[Expand[GenLinComb/.SolutionsC[[1]]]];*)
(**)
(*NumMonoms=Length[MonomialList[NewEquation]];*)
(*If[NumMonoms<=DesiredMaxMonoms,*)
(*(*Generate new polynomial with RootApproximant.*)*)
(*NewEquation=Sum[RootApproximant[Coefficient[NewEquation,GradedMonoms[[i]]]] GradedMonoms[[i]],{i,1,Length[GradedMonoms]}];*)
(*AppendTo[AllSolutions,NewEquation];*)
(*(*Print["Iteration: ", ToString[iteration]];*)
(*Print[NumMonoms];*)
(*Print[NewEquation];*)*)
(*];*)
(*];*)


(* ::Input:: *)
(*C3Aut={Q0->Q0,Q1->Q2, Q2->Q3,Q3->Q1,Q4->Q5,Q5->Q6,Q6->Q4,Q7->Q8,Q8->Q9,Q9->Q7};*)


(* ::Input:: *)
(*(*Sort by ByteCount*)*)
(*Length[AllSolutions]*)
(*SortedSolutionsIndex=Sort[Table[{ByteCount[AllSolutions[[i]]],i},{i,1,Length[AllSolutions]}]];*)
(*BestEqs={};*)
(*currentrank=0;*)
(*For[i=1, i<=Length[SortedSolutionsIndex],i++,*)
(*index=SortedSolutionsIndex[[i]][[2]];*)
(**)
(*(*Try the C3 action*)*)
(*BestEqsTry=Append[BestEqs,AllSolutions[[index]]];*)
(*MatrixCoeffsBest=Table[Coefficient[BestEqsTry,GradedMonoms[[j]]],{j,1,Length[GradedMonoms]}];*)
(*If[MatrixRank[MatrixCoeffsBest]>currentrank,*)
(*BestEqs=BestEqsTry;*)
(*currentrank++;*)
(*];*)
(**)
(*(*Order 1*)*)
(*BestEqsTry=Append[BestEqs,AllSolutions[[index]]/.C3Aut];*)
(*MatrixCoeffsBest=Table[Coefficient[BestEqsTry,GradedMonoms[[j]]],{j,1,Length[GradedMonoms]}];*)
(*If[MatrixRank[MatrixCoeffsBest]>currentrank,*)
(*BestEqs=BestEqsTry;*)
(*currentrank++;*)
(*];*)
(**)
(*(*Order 2*)*)
(*BestEqsTry=Append[BestEqs,(AllSolutions[[index]]/.C3Aut)/.C3Aut];*)
(*MatrixCoeffsBest=Table[Coefficient[BestEqsTry,GradedMonoms[[j]]],{j,1,Length[GradedMonoms]}];*)
(*If[MatrixRank[MatrixCoeffsBest]>currentrank,*)
(*BestEqs=BestEqsTry;*)
(*currentrank++;*)
(*];*)
(**)
(*];*)
(*currentrank*)
(*BestEqs*)
(*Sort[Table[Length[MonomialList[BestEqs[[i]]]],{i,1,Length[BestEqs]}]]*)
(**)


(* ::Subsection:: *)
(*Let's start with 1-graded C_7 part i.e. indexes 13-24. *)
(**)


(* ::Input:: *)
(*Grade1Eqs=Take[EqsFPPKeum,{13,24}];*)
(*cs=Table[ToExpression[StringJoin["c",ToString[i]]],{i,1,Length[Grade1Eqs]}];*)
(*Grade1Monoms=MonomialList[Sum[Grade1Eqs[[i]],{i,1,Length[Grade1Eqs]}],Qs]/(MonomialList[Sum[Grade1Eqs[[i]],{i,1,Length[Grade1Eqs]}],Qs]/.Table[Qs[[i]]->1,{i,1,Length[Qs]}])*)
(**)
(*NumGrade1Monoms=Length[Grade1Monoms]*)
(**)
(*(*Each column represents a polynomial. Rows have same monomial*)*)
(*CoeffMatrix=Table[Coefficient[Grade1Eqs,Grade1Monoms[[i]]],{i,1,Length[Grade1Monoms]}];*)
(**)
(*GenLinComb=Grade1Eqs . cs;*)
(**)


(* ::Input:: *)
(*AllSolutions={};*)
(*DesiredMaxMonoms=18;*)
(**)
(*For[iteration=1,iteration<=7000,iteration++,*)
(**)
(*If[Mod[iteration,200]==0, Print["Iteration: ",iteration]];*)
(**)
(*RandomToBeOne=RandomInteger[{1,Length[Grade1Monoms]}];*)
(**)
(*IndicesInUse={RandomToBeOne};*)
(**)
(*MatrixCoeffsInUse={CoeffMatrix[[RandomToBeOne]]};*)
(**)
(*EquationsToSolve={CoeffMatrix[[RandomToBeOne]] . cs == 1};*)
(**)
(*If[EquationsToSolve[[1]]==False,Print["WTF"];*)
(*Print[RandomToBeOne];Print[CoeffMatrix[[RandomToBeOne]] . cs];*)
(*];*)
(**)
(*(*Now we set monomials to zero*)*)
(*For[i=1, MatrixRank[MatrixCoeffsInUse]<Length[Grade1Eqs], i++,*)
(*RandomToBeZero=RandomChoice[Complement[Range[Length[Grade1Monoms]],IndicesInUse]];*)
(*AppendTo[IndicesInUse,RandomToBeZero];*)
(**)
(*TestMatrixCoeffsInUse=Append[MatrixCoeffsInUse,CoeffMatrix[[RandomToBeZero]]];*)
(**)
(*If[MatrixRank[TestMatrixCoeffsInUse]>MatrixRank[MatrixCoeffsInUse],*)
(*AppendTo[EquationsToSolve, 0==CoeffMatrix[[RandomToBeZero]] . cs];*)
(*MatrixCoeffsInUse=TestMatrixCoeffsInUse;*)
(*];*)
(*];*)
(**)
(*SolutionsC=Chop[NSolve[EquationsToSolve,cs,50],10^(-900)];*)
(*NewEquation=Chop[Expand[GenLinComb/.SolutionsC[[1]]]];*)
(**)
(**)
(*NumMonoms=Length[MonomialList[NewEquation]];*)
(*If[NumMonoms<=DesiredMaxMonoms,*)
(*(*Generate new polynomial with RootApproximant.*)*)
(*NewEquation=Sum[RootApproximant[Coefficient[NewEquation,Grade1Monoms[[i]]]] Grade1Monoms[[i]],{i,1,Length[Grade1Monoms]}];*)
(*AppendTo[AllSolutions,NewEquation];*)
(*(*Print["Iteration: ", ToString[iteration], " ", NumMonoms];*)*)
(*(*Print[NumMonoms];*)*)
(*(*Print[NewEquation];*)*)
(*];*)
(*];*)


(* ::Input:: *)
(*(*Sort by ByteCount*)*)
(*Length[AllSolutions]*)
(*SortedSolutionsIndex=Sort[Table[{ByteCount[AllSolutions[[i]]],i},{i,1,Length[AllSolutions]}]];*)
(*BestEqs={};*)
(*currentrank=0;*)
(*For[i=1, i<=Length[SortedSolutionsIndex],i++,*)
(*index=SortedSolutionsIndex[[i]][[2]];*)
(*BestEqsTry=Append[BestEqs,AllSolutions[[index]]];*)
(*MatrixCoeffsBest=Table[Coefficient[BestEqsTry,Grade1Monoms[[j]]],{j,1,Length[Grade1Monoms]}];*)
(*If[MatrixRank[MatrixCoeffsBest]>currentrank,*)
(*BestEqs=BestEqsTry;*)
(*currentrank++;*)
(*];*)
(*];*)
(*currentrank*)
(**)
(**)
(*BestEqs*)
(*Sort[Table[Length[MonomialList[BestEqs[[i]]]],{i,1,Length[BestEqs]}]]*)
(*ByteCount[BestEqs]*)


(* ::Input:: *)
(* *)


(* ::Subsection:: *)
(*Let's start with 3-graded C_7 part i.e. indexes 37-48. *)
(**)


(* ::Input:: *)
(*GradedEqs=Take[EqsFPPKeum,{37,48}];*)
(*cs=Table[ToExpression[StringJoin["c",ToString[i]]],{i,1,Length[GradedEqs]}];*)
(*GradedMonoms=MonomialList[Sum[GradedEqs[[i]],{i,1,Length[GradedEqs]}],Qs]/(MonomialList[Sum[GradedEqs[[i]],{i,1,Length[GradedEqs]}],Qs]/.Table[Qs[[i]]->1,{i,1,Length[Qs]}])*)
(**)
(*NumGradedMonoms=Length[GradedMonoms]*)
(**)
(*(*Each column represents a polynomial. Rows have same monomial*)*)
(*CoeffMatrix=Table[Coefficient[GradedEqs,GradedMonoms[[i]]],{i,1,Length[GradedMonoms]}];*)
(**)
(*GenLinComb=GradedEqs . cs;*)
(*Length[GradedEqs]*)
(**)


(* ::Input:: *)
(*AllSolutions={};*)
(*DesiredMaxMonoms=20;*)
(**)
(*For[iteration=1,iteration<=1000,iteration++,*)
(**)
(*If[Mod[iteration,200]==0, Print[iteration]];*)
(**)
(*RandomToBeOne=RandomInteger[{1,Length[GradedMonoms]}];*)
(**)
(*IndicesInUse={RandomToBeOne};*)
(**)
(*MatrixCoeffsInUse={CoeffMatrix[[RandomToBeOne]]};*)
(**)
(*EquationsToSolve={CoeffMatrix[[RandomToBeOne]] . cs == 1};*)
(**)
(*If[EquationsToSolve[[1]]==False,Print["WTF"];*)
(*Print[RandomToBeOne];Print[CoeffMatrix[[RandomToBeOne]] . cs];*)
(*];*)
(**)
(*(*Now we set monomials to zero*)*)
(*For[i=1, MatrixRank[MatrixCoeffsInUse]<Length[GradedEqs], i++,*)
(*RandomToBeZero=RandomChoice[Complement[Range[Length[GradedMonoms]],IndicesInUse]];*)
(*AppendTo[IndicesInUse,RandomToBeZero];*)
(**)
(*TestMatrixCoeffsInUse=Append[MatrixCoeffsInUse,CoeffMatrix[[RandomToBeZero]]];*)
(*If[MatrixRank[TestMatrixCoeffsInUse]>MatrixRank[MatrixCoeffsInUse],*)
(*AppendTo[EquationsToSolve, 0==CoeffMatrix[[RandomToBeZero]] . cs];*)
(*AppendTo[MatrixCoeffsInUse, CoeffMatrix[[RandomToBeZero]]];*)
(*];*)
(*];*)
(**)
(*SolutionsC=Chop[NSolve[EquationsToSolve,cs,50],10^(-900)];*)
(*NewEquation=Chop[Expand[GenLinComb/.SolutionsC[[1]]]];*)
(**)
(*NumMonoms=Length[MonomialList[NewEquation]];*)
(*If[NumMonoms<=DesiredMaxMonoms,*)
(*(*Generate new polynomial with RootApproximant.*)*)
(*NewEquation=Sum[RootApproximant[Coefficient[NewEquation,GradedMonoms[[i]]]] GradedMonoms[[i]],{i,1,Length[GradedMonoms]}];*)
(*AppendTo[AllSolutions,NewEquation];*)
(*(*Print["Iteration: ", ToString[iteration]];*)
(*Print[NumMonoms];*)
(*Print[NewEquation];*)*)
(*];*)
(*];*)


(* ::Input:: *)
(**)


(* ::Input:: *)
(*(*Sort by ByteCount*)*)
(*Length[AllSolutions]*)
(*SortedSolutionsIndex=Sort[Table[{ByteCount[AllSolutions[[i]]],i},{i,1,Length[AllSolutions]}]];*)
(*BestEqs={};*)
(*currentrank=0;*)
(*For[i=1, i<=Length[SortedSolutionsIndex],i++,*)
(*index=SortedSolutionsIndex[[i]][[2]];*)
(*BestEqsTry=Append[BestEqs,AllSolutions[[index]]];*)
(*MatrixCoeffsBest=Table[Coefficient[BestEqsTry,GradedMonoms[[j]]],{j,1,Length[GradedMonoms]}];*)
(*If[MatrixRank[MatrixCoeffsBest]>currentrank,*)
(*BestEqs=BestEqsTry;*)
(*currentrank++;*)
(*];*)
(*];*)
(*currentrank*)
(*BestEqs*)
(*Sort[Table[Length[MonomialList[BestEqs[[i]]]],{i,1,Length[BestEqs]}]]*)
(**)


(* ::Input:: *)
(**)
(*(*The code above generates new, random polynomials that generate the FPP each time it is run. We have collected the equations below in the files "Beautification 0 ByteCount.txt" "Beautification 1 ByteCount.txt" and "Beautification 3 ByteCount.txt". Rerunning the program will require writing to these files or editing the code above to save the equations to Graded0Eqs, Graded1Eqs, Graded3Eqs. *)*)


(* ::Input:: *)
(*(*Load Beautified 0-graded equations*)*)
(*fname="Beautification 0 ByteCount.txt";*)
(*OpenRead[fname];*)
(*Graded0Eqs=Read[fname];*)
(*Close[fname];*)
(**)
(*(*Load beautified 1-graded equations*)*)
(*fname="Beautification 1 ByteCount.txt";*)
(*OpenRead[fname];*)
(*Graded1Eqs=Read[fname];*)
(*Close[fname];*)
(**)
(*(*Load beautified 3-graded equations*)*)
(*fname="Beautification 3 ByteCount.txt";*)
(*OpenRead[fname];*)
(*Graded3Eqs=Read[fname];*)
(*Close[fname];*)
(**)
(*Length[Graded0Eqs]*)
(*Length[Graded1Eqs]*)
(*Length[Graded3Eqs]*)
(**)


(* ::Input:: *)
(*Graded4Eqs=Graded1Eqs/.C3Aut;*)
(*Graded2Eqs=Graded4Eqs/.C3Aut;*)
(**)
(*Graded5Eqs=Graded3Eqs/.C3Aut;*)
(*Graded6Eqs=Graded5Eqs/.C3Aut;*)
(**)
(*Length[Graded2Eqs]*)
(*Length[Graded4Eqs]*)
(*Length[Graded5Eqs]*)
(*Length[Graded6Eqs]*)


(* ::Input:: *)
(*BeautifiedEqsFPP=Join[Graded0Eqs,Graded1Eqs, Graded2Eqs,Graded3Eqs,Graded4Eqs,Graded5Eqs,Graded6Eqs];*)
(*Length[BeautifiedEqsFPP]*)
(*ByteCount[BeautifiedEqsFPP]*)


(* ::Input:: *)
(*(*Let's also store it in magma format with rr to check the Hilbert polynomial*)*)
(*BeautifiedEqsFPPwithrr={};*)
(*AllMonomials=MonomialList[Sum[BeautifiedEqsFPP[[i]],{i,1,Length[BeautifiedEqsFPP]}]]/(MonomialList[Sum[BeautifiedEqsFPP[[i]],{i,1,Length[BeautifiedEqsFPP]}]]/.Table[Qs[[i]]->1,{i,1,Length[Qs]}]);*)
(*For[numeq=1,numeq<=Length[BeautifiedEqsFPP],numeq++,*)
(*eq=Expand[BeautifiedEqsFPP[[numeq]]];*)
(*eqwithrr=0;*)
(*For[k=1,k<=Length[AllMonomials],k++,*)
(*coef=Coefficient[eq,AllMonomials[[k]]];*)
(*eqwithrr+=(Re[coef]  + rr Im[coef/Sqrt[7]]) AllMonomials[[k]];*)
(*];*)
(*AppendTo[BeautifiedEqsFPPwithrr,eqwithrr];*)
(*];*)
(*(* just checking *)*)
(*Simplify[(BeautifiedEqsFPPwithrr/.rr->(Sqrt[-7]))-BeautifiedEqsFPP]*)


(* ::Input:: *)
(*(*Save the output*)*)
(*fname="BeautifiedFPPwithrr.txt";*)
(*OpenWrite[fname];*)
(*Write[fname, BeautifiedEqsFPPwithrr];*)
(*Close[fname];*)


(* ::Input:: *)
(*(*Set numerators*)*)
(*fname="BeautifiedFPPwithrr.txt";*)
(*OpenRead[fname];*)
(*BeautifiedEqsFPPwithrr=Read[fname];*)
(*Close[fname];*)


(* ::Input:: *)
(*BeautifiedEqsFPPnwithrr=Numerator[Factor[BeautifiedEqsFPPwithrr]];*)
(*ByteCount[BeautifiedEqsFPPnwithrr]*)
(**)
(*fname="BeautifiedFPPwithrrn.txt";*)
(*OpenWrite[fname];*)
(*Write[fname, BeautifiedEqsFPPnwithrr];*)
(*Close[fname];*)


(* ::Input:: *)
(**)


==> Simplifying_Keum's_FPP/Simplifying_FPP.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    351445,       8967]
NotebookOptionsPosition[    336824,       8760]
NotebookOutlinePosition[    337223,       8776]
CellTagsIndexPosition[    337180,       8773]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Simplifying Keum\[CloseCurlyQuote]s FPP", "Title",
 CellChangeTimes->{{3.8660551507579126`*^9, 
  3.866055165175502*^9}},ExpressionUUID->"0782c820-457b-45c5-8f06-\
05c9e7662c7d"],

Cell[CellGroupData[{

Cell["\<\
In this notebook, we will present the code to simplify the Keum fake \
projective plane. \
\>", "Subsection",
 CellChangeTimes->{{3.866055173949502*^9, 
  3.866055197869502*^9}},ExpressionUUID->"1c54b199-e9ef-4783-8c5c-\
feb1e57357e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"To", " ", "simplify", " ", "file", " ", 
     RowBox[{"I", "/", "O"}]}], ",", " ", 
    RowBox[{"we", " ", "will", " ", "use", " ", "relative", " ", "file", " ", 
     RowBox[{"paths", ".", " ", "You"}], " ", "should", " ", "set", " ", 
     "the", " ", "below", " ", "working", " ", "directory", " ", "to", " ", 
     "the", " ", "file", " ", "folder", " ", "this", " ", "notebook", " ", 
     "is", " ", "in"}], ",", " ", 
    RowBox[{
    "along", " ", "with", " ", "the", " ", "relevant", " ", "supporting", " ", 
     RowBox[{"files", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SetDirectory", "[", "\"\<\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"FileNames", "[", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8660553777463727`*^9, 3.8660554854199724`*^9}, {
   3.8660555238316593`*^9, 3.86605552549566*^9}, 
   3.8832362604926357`*^9},ExpressionUUID->"7bcc9e54-cca3-4673-ad6f-\
54d89a6f0429"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"Beautification 0 ByteCount.txt\"\>", 
   ",", "\<\"Beautification 1 ByteCount.txt\"\>", 
   ",", "\<\"Beautification 3 ByteCount.txt\"\>", 
   ",", "\<\"BeautifiedFPPwithrr.txt\"\>", 
   ",", "\<\"EqsFPPwithrrKeum.txt\"\>", ",", "\<\"KeumTorsionPoints.txt\"\>", 
   ",", "\<\"KeumTorsion.txt\"\>", ",", "\<\"QuadricsWforKeum.txt\"\>", 
   ",", "\<\"Simplifying FPP.nb\"\>", ",", "\<\"TenFunctionsKeum\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.866055473459673*^9, 3.866055481654672*^9}, 
   3.866055526225664*^9, 3.8661060196904583`*^9, 3.8663843730079584`*^9, 
   3.866384451409052*^9, 3.8672329550050898`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"8847eb13-b5a3-4828-90c1-bfa360c7cae2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Loading", " ", "equations", " ", "for", " ", 
    RowBox[{"Keum", "'"}], "s", " ", "FPP", " ", "from", " ", "Borisov21"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Ps", "=", 
    RowBox[{"{", 
     RowBox[{
     "P0", ",", "P1", ",", "P2", ",", "P3", ",", "P4", ",", "P5", ",", "P6", 
      ",", "P7", ",", "P8", ",", "P9"}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8636402167669477`*^9, 3.8636402326530666`*^9}, {
   3.8636402746810293`*^9, 3.86364028247075*^9}, {3.8636403146473846`*^9, 
   3.863640344343566*^9}, {3.8636407052054234`*^9, 3.8636407226849265`*^9}, {
   3.8636407930006237`*^9, 3.8636408643377924`*^9}, {3.8636409678863063`*^9, 
   3.8636410134315615`*^9}, {3.8636415135915165`*^9, 3.863641602184459*^9}, {
   3.8636449030797343`*^9, 3.8636450808572006`*^9}, {3.863645203469267*^9, 
   3.8636452081569757`*^9}, {3.8636452568209667`*^9, 
   3.8636452700659103`*^9}, {3.8636453512931595`*^9, 3.8636453845683527`*^9}, 
   3.8636454371986246`*^9, {3.863645610771417*^9, 3.8636456440440493`*^9}, {
   3.863645793818368*^9, 3.8636458012603564`*^9}, {3.8636459377144146`*^9, 
   3.863645975574293*^9}, {3.863646179392953*^9, 3.863646209185738*^9}, {
   3.8636465200694113`*^9, 3.863646556545372*^9}, {3.8636474775090847`*^9, 
   3.8636474874290886`*^9}, {3.863647537117488*^9, 3.863647908656352*^9}, 
   3.863649191793373*^9, {3.863649237313108*^9, 3.8636495144921217`*^9}, {
   3.8636495720530033`*^9, 3.8636496307164044`*^9}, {3.8636497081416225`*^9, 
   3.863649718711305*^9}},
 CellLabel->
  "In[816]:=",ExpressionUUID->"7342c6c7-2ea2-4901-a3a8-2df4e84885a3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fname", "=", "\"\<EqsFPPwithrrKeum.txt\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpenRead", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsFPPwithrrKeum", "=", 
   RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8636402167669477`*^9, 3.8636402326530666`*^9}, {
   3.8636402746810293`*^9, 3.86364028247075*^9}, {3.8636403146473846`*^9, 
   3.863640344343566*^9}, {3.8636407052054234`*^9, 3.8636407226849265`*^9}, {
   3.8636407930006237`*^9, 3.8636408643377924`*^9}, {3.8636409678863063`*^9, 
   3.8636410134315615`*^9}, {3.8636415135915165`*^9, 3.863641602184459*^9}, {
   3.8636449030797343`*^9, 3.8636450808572006`*^9}, {3.863645203469267*^9, 
   3.8636452081569757`*^9}, {3.8636452568209667`*^9, 
   3.8636452700659103`*^9}, {3.8636453512931595`*^9, 3.8636453845683527`*^9}, 
   3.8636454371986246`*^9, {3.863645610771417*^9, 3.8636456440440493`*^9}, {
   3.863645793818368*^9, 3.8636458012603564`*^9}, {3.8636459377144146`*^9, 
   3.863645975574293*^9}, {3.863646179392953*^9, 3.863646209185738*^9}, {
   3.8636465200694113`*^9, 3.863646556545372*^9}, {3.8636474775090847`*^9, 
   3.8636474874290886`*^9}, {3.863647537117488*^9, 3.863647908656352*^9}, 
   3.863649191793373*^9, {3.863649237313108*^9, 3.8636495144921217`*^9}, {
   3.8636495720530033`*^9, 3.8636496307164044`*^9}, {3.8636497081416225`*^9, 
   3.863649718711305*^9}, {3.866243146117649*^9, 3.8662432288902225`*^9}},
 FontSize->9,
 CellLabel->
  "In[817]:=",ExpressionUUID->"e49be633-1d5c-435d-90cc-f091ac732050"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"prime", "=", "43"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rootvalue", "=", 
   RowBox[{"rr", " ", "->", "6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cut", "=", 
   RowBox[{"P0", "+", 
    RowBox[{"24", 
     RowBox[{"(", 
      RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}], "+", 
    RowBox[{"0", 
     RowBox[{"(", 
      RowBox[{"P4", "+", "P5", "+", "P6"}], ")"}]}], "+", 
    RowBox[{"28", 
     RowBox[{"(", 
      RowBox[{"P7", "+", "P8", "+", "P9"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8638018711149187`*^9, 3.8638018936639442`*^9}, 
   3.8638020103641768`*^9, {3.863857631944579*^9, 3.8638576366091585`*^9}},
 CellLabel->
  "In[821]:=",ExpressionUUID->"ddb69dd7-924e-44f7-b6ee-8ad00f73e58c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"PointsMod43", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "+", 
        RowBox[{"2", "*", "P9"}]}], ",", "P1", ",", 
       RowBox[{"P2", "+", 
        RowBox[{"32", "*", "P9"}]}], ",", 
       RowBox[{"P3", "+", 
        RowBox[{"23", "*", "P9"}]}], ",", 
       RowBox[{"P4", "+", 
        RowBox[{"3", "*", "P9"}]}], ",", 
       RowBox[{"P5", "+", 
        RowBox[{"32", "*", "P9"}]}], ",", 
       RowBox[{"P6", "+", 
        RowBox[{"21", "*", "P9"}]}], ",", 
       RowBox[{"P7", "+", 
        RowBox[{"22", "*", "P9"}]}], ",", 
       RowBox[{"P8", "+", 
        RowBox[{"27", "*", "P9"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "+", 
        RowBox[{"33", "*", "P9"}]}], ",", 
       RowBox[{"P1", "+", 
        RowBox[{"6", "*", "P9"}]}], ",", 
       RowBox[{"P2", "+", 
        RowBox[{"32", "*", "P9"}]}], ",", 
       RowBox[{"P3", "+", 
        RowBox[{"27", "*", "P9"}]}], ",", 
       RowBox[{"P4", "+", 
        RowBox[{"22", "*", "P9"}]}], ",", 
       RowBox[{"P5", "+", 
        RowBox[{"30", "*", "P9"}]}], ",", 
       RowBox[{"P6", "+", 
        RowBox[{"20", "*", "P9"}]}], ",", 
       RowBox[{"P7", "+", 
        RowBox[{"7", "*", "P9"}]}], ",", 
       RowBox[{"P8", "+", 
        RowBox[{"40", "*", "P9"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "+", 
        RowBox[{"25", "*", "P9"}]}], ",", 
       RowBox[{"P1", "+", 
        RowBox[{"10", "*", "P9"}]}], ",", 
       RowBox[{"P2", "+", 
        RowBox[{"38", "*", "P9"}]}], ",", 
       RowBox[{"P3", "+", 
        RowBox[{"4", "*", "P9"}]}], ",", 
       RowBox[{"P4", "+", 
        RowBox[{"28", "*", "P9"}]}], ",", 
       RowBox[{"P5", "+", 
        RowBox[{"19", "*", "P9"}]}], ",", 
       RowBox[{"P6", "+", 
        RowBox[{"24", "*", "P9"}]}], ",", 
       RowBox[{"P7", "+", 
        RowBox[{"10", "*", "P9"}]}], ",", 
       RowBox[{"P8", "+", 
        RowBox[{"30", "*", "P9"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "+", 
        RowBox[{"27", "*", "P9"}]}], ",", 
       RowBox[{"P1", "+", 
        RowBox[{"12", "*", "P9"}]}], ",", 
       RowBox[{"P2", "+", 
        RowBox[{"32", "*", "P9"}]}], ",", 
       RowBox[{"P3", "+", 
        RowBox[{"37", "*", "P9"}]}], ",", 
       RowBox[{"P4", "+", 
        RowBox[{"39", "*", "P9"}]}], ",", 
       RowBox[{"P5", "+", 
        RowBox[{"34", "*", "P9"}]}], ",", 
       RowBox[{"P6", "+", 
        RowBox[{"24", "*", "P9"}]}], ",", 
       RowBox[{"P7", "+", 
        RowBox[{"15", "*", "P9"}]}], ",", 
       RowBox[{"P8", "+", 
        RowBox[{"40", "*", "P9"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "+", 
        RowBox[{"25", "*", "P9"}]}], ",", 
       RowBox[{"P1", "+", 
        RowBox[{"35", "*", "P9"}]}], ",", 
       RowBox[{"P2", "+", 
        RowBox[{"15", "*", "P9"}]}], ",", 
       RowBox[{"P3", "+", 
        RowBox[{"16", "*", "P9"}]}], ",", 
       RowBox[{"P4", "+", 
        RowBox[{"11", "*", "P9"}]}], ",", 
       RowBox[{"P5", "+", "P9"}], ",", 
       RowBox[{"P6", "+", 
        RowBox[{"18", "*", "P9"}]}], ",", 
       RowBox[{"P7", "+", 
        RowBox[{"33", "*", "P9"}]}], ",", 
       RowBox[{"P8", "+", 
        RowBox[{"38", "*", "P9"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "+", 
        RowBox[{"26", "*", "P9"}]}], ",", 
       RowBox[{"P1", "+", 
        RowBox[{"20", "*", "P9"}]}], ",", 
       RowBox[{"P2", "+", 
        RowBox[{"33", "*", "P9"}]}], ",", 
       RowBox[{"P3", "+", 
        RowBox[{"36", "*", "P9"}]}], ",", 
       RowBox[{"P4", "+", 
        RowBox[{"8", "*", "P9"}]}], ",", 
       RowBox[{"P5", "+", 
        RowBox[{"34", "*", "P9"}]}], ",", 
       RowBox[{"P6", "+", 
        RowBox[{"3", "*", "P9"}]}], ",", 
       RowBox[{"P7", "+", 
        RowBox[{"25", "*", "P9"}]}], ",", 
       RowBox[{"P8", "+", 
        RowBox[{"37", "*", "P9"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "+", 
        RowBox[{"26", "*", "P8"}]}], ",", 
       RowBox[{"P1", "+", 
        RowBox[{"29", "*", "P8"}]}], ",", 
       RowBox[{"P2", "+", 
        RowBox[{"7", "*", "P8"}]}], ",", 
       RowBox[{"P3", "+", 
        RowBox[{"14", "*", "P8"}]}], ",", 
       RowBox[{"P4", "+", 
        RowBox[{"5", "*", "P8"}]}], ",", 
       RowBox[{"P5", "+", 
        RowBox[{"9", "*", "P8"}]}], ",", 
       RowBox[{"P6", "+", 
        RowBox[{"4", "*", "P8"}]}], ",", 
       RowBox[{"P7", "+", 
        RowBox[{"34", "*", "P8"}]}], ",", "P9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "+", 
        RowBox[{"39", "*", "P9"}]}], ",", 
       RowBox[{"P1", "+", 
        RowBox[{"22", "*", "P9"}]}], ",", 
       RowBox[{"P2", "+", 
        RowBox[{"40", "*", "P9"}]}], ",", "P3", ",", 
       RowBox[{"P4", "+", 
        RowBox[{"22", "*", "P9"}]}], ",", 
       RowBox[{"P5", "+", "P9"}], ",", 
       RowBox[{"P6", "+", 
        RowBox[{"37", "*", "P9"}]}], ",", 
       RowBox[{"P7", "+", 
        RowBox[{"32", "*", "P9"}]}], ",", 
       RowBox[{"P8", "+", 
        RowBox[{"2", "*", "P9"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "+", 
        RowBox[{"38", "*", "P9"}]}], ",", 
       RowBox[{"P1", "+", 
        RowBox[{"6", "*", "P9"}]}], ",", 
       RowBox[{"P2", "+", 
        RowBox[{"9", "*", "P9"}]}], ",", 
       RowBox[{"P3", "+", 
        RowBox[{"15", "*", "P9"}]}], ",", 
       RowBox[{"P4", "+", 
        RowBox[{"36", "*", "P9"}]}], ",", 
       RowBox[{"P5", "+", 
        RowBox[{"12", "*", "P9"}]}], ",", 
       RowBox[{"P6", "+", 
        RowBox[{"14", "*", "P9"}]}], ",", 
       RowBox[{"P7", "+", 
        RowBox[{"35", "*", "P9"}]}], ",", 
       RowBox[{"P8", "+", 
        RowBox[{"28", "*", "P9"}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pns", "=", 
    RowBox[{"{", 
     RowBox[{
     "Pn0", ",", "Pn1", ",", "Pn2", ",", "Pn3", ",", "Pn4", ",", "Pn5", ",", 
      "Pn6", ",", "Pn7", ",", "Pn8", ",", "Pn9"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Keeping", " ", "track", " ", "of", " ", "coefficients"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeffs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<c\>\"", ",", 
        RowBox[{"ToString", "[", "m", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "2000"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxdepth", "=", "40"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slsroot", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", "7"}], "\[Equal]", "0"}], ",", 
     RowBox[{"Modulus", "\[Rule]", 
      RowBox[{"prime", "^", "maxdepth"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"x", "/.", "slsroot"}], ",", "prime"}], "]"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8638020138897333`*^9, 3.863802058117718*^9}, {
  3.86380210156151*^9, 3.8638021136760435`*^9}, {3.866238072628716*^9, 
  3.8662380728047156`*^9}},
 CellLabel->
  "In[824]:=",ExpressionUUID->"feef7b6c-57b7-4c88-9ec7-898116dbbffb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"37", ",", "6"}], "}"}]], "Print",
 CellChangeTimes->{3.8663843734719577`*^9, 3.8663844516010523`*^9},
 CellLabel->
  "During evaluation of \
In[824]:=",ExpressionUUID->"8cec6193-6807-445f-8999-d632d94e5c2f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Starting", " ", "to", " ", "build", " ", "tangent", " ", "spaces", " ", 
    "and", " ", "keeping", " ", "them", " ", "the", " ", "same"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"pointscut", " ", "->", " ", "PointsMod29"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GoodCuts", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ptssub", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{"base", " ", "points", " ", "of", " ", "tangent", " ", "space"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tanvecs", "=", 
     RowBox[{"{", "}"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "tangent", " ", "vectors", " ", "corresponding", " ", "to", " ", "points",
      " ", "in", " ", "ptssub"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "<=", 
       RowBox[{"Length", "[", "PointsMod43", "]"}]}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"pt", "=", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"PointsMod43", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", "l", "]"}], "]"}], "==", "0"}], ",", 
               "\[IndentingNewLine]", "\t", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"P0", "==", "1"}], "}"}]}], "]"}], ",", " ", 
           RowBox[{"Modulus", "->", "prime"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], " ", ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"ptssub", ",", " ", "pt"}], "]"}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", 
       RowBox[{"tanvector", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Ps", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ps", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "/.", "pt"}], ")"}], "+", 
            RowBox[{"t", " ", 
             RowBox[{"Pns", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}]}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Eqs", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"EqsFPPwithrrKeum", "/.", "rootvalue"}], ")"}], "/.", 
               RowBox[{"P0", "->", " ", "1"}]}], ")"}], "/.", "tanvector"}], 
            ",", " ", "t"}], "]"}], ",", 
          RowBox[{"{", "Pn0", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"from", " ", "Borisov", " ", 
         RowBox[{"SevenfoldCover", ":", " ", 
          RowBox[{
          "assuming", " ", "that", " ", "these", " ", "are", " ", "possible", 
           " ", "parameters", " ", "in", " ", "the", " ", "tangent", " ", 
           "space"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"sls1", "=", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"0", "==", 
                RowBox[{"Eqs", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "1", ",", 
                 RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}], ",", 
             " ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Pn1", "==", "0"}], ",", 
               RowBox[{"Pn2", "==", "1"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"Modulus", "->", "prime"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"sls2", "=", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"0", "==", 
                RowBox[{"Eqs", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "1", ",", 
                 RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}], ",", 
             " ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Pn1", "==", "1"}], ",", 
               RowBox[{"Pn2", "==", "0"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"Modulus", "->", "prime"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"tanvecs", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"tanvector", "/.", "sls1"}], ",", 
           RowBox[{"tanvector", "/.", "sls2"}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.863802138884387*^9, 3.863802156187691*^9}, {
  3.8638568334400473`*^9, 3.863856837314371*^9}, {3.8638576464264774`*^9, 
  3.863857648678151*^9}},
 CellLabel->
  "In[830]:=",ExpressionUUID->"b76b9149-64f1-495e-b6a4-43862e559bc6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"currentcut", " ", "->", " ", "cut"}], ",", " ", 
    RowBox[{"currentptsub", " ", "->", " ", "ptssub"}], ",", " ", 
    RowBox[{"currenttanvecs", " ", "->", " ", "tanvecs"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"currentcut", "=", "cut"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"currentptssub", "=", "ptssub"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"currenttanvecs", "=", "tanvecs"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"depth", "=", "1"}], ",", 
      RowBox[{"depth", "<=", "30"}], ",", 
      RowBox[{"depth", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Depth: \>\"", ",", " ", "depth"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"rootvalue", "=", 
        RowBox[{"rr", "->", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"x", "/.", 
            RowBox[{"slsroot", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", 
           RowBox[{"prime", "^", 
            RowBox[{"(", 
             RowBox[{"depth", "+", "1"}], ")"}]}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"EqsFPPnewdepthKeum", "=", 
        RowBox[{"PolynomialMod", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"EqsFPPwithrrKeum", "/.", 
             RowBox[{"P0", "->", "1"}]}], ")"}], "/.", "rootvalue"}], ",", 
          RowBox[{"prime", "^", 
           RowBox[{"(", 
            RowBox[{"depth", "+", "1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"count", "=", "1"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{"Equations", " ", "mod", " ", 
         RowBox[{"prime", "^", 
          RowBox[{"{", 
           RowBox[{"depth", "+", "1"}], "}"}]}]}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"make", " ", "extensions", " ", "to", " ", 
          RowBox[{"p", "^", 
           RowBox[{"(", 
            RowBox[{"depth", "+", "1"}], ")"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"e", ".", "g", ".", " ", "fit"}], " ", "the", " ", "cuts", 
           " ", "to", " ", "the", " ", "depth"}], "+", "1"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"newcut", "=", 
        RowBox[{"currentcut", " ", "+", " ", 
         RowBox[{
          RowBox[{"prime", "^", "depth"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a1", " ", 
             RowBox[{"(", 
              RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}], "+", 
            RowBox[{"a2", " ", 
             RowBox[{"(", 
              RowBox[{"P4", "+", "P5", "+", "P6"}], ")"}]}], "+", 
            RowBox[{"a3", 
             RowBox[{"(", 
              RowBox[{"P7", "+", "P8", "+", "P9"}], ")"}]}]}], ")"}]}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"newptssub", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"newtanvecs", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "calculating", " ", "new", " ", "base", " ", "points", " ", "and", 
         " ", "tangent", " ", "vectors"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "<=", 
          RowBox[{"Length", "[", "currentptssub", "]"}]}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"newpt", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Ps", "/.", 
              RowBox[{"currentptssub", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ")"}], "+", 
            RowBox[{
             RowBox[{"prime", "^", "depth"}], "  ", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", "count", "]"}], "]"}], " ", ",", " ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "1"}], "]"}], "]"}], " ", ",", "  ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "2"}], "]"}], "]"}], " ", ",", "  ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "3"}], "]"}], "]"}], " ", ",", 
               "\[IndentingNewLine]", " ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "4"}], "]"}], "]"}], " ", ",", "  ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "5"}], "]"}], "]"}], " ", ",", "  ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "6"}], "]"}], "]"}], " ", ",", "  ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "7"}], "]"}], "]"}]}], "}"}]}]}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"count", "+=", "8"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"newptssub", ",", " ", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Ps", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "->", 
               RowBox[{"newpt", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "]"}], 
          ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"newvec1", "=", 
           RowBox[{"newpt", "+", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"Ps", "/.", 
                RowBox[{
                 RowBox[{"currenttanvecs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ",", "t"}], "]"}], "t"}], 
            "+", 
            RowBox[{
             RowBox[{"prime", "^", "depth"}], " ", "t", " ", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", "count", "]"}], "]"}], ",", " ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "1"}], "]"}], "]"}], " ", ",", "  ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "2"}], "]"}], "]"}], " ", ",", "  ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "3"}], "]"}], "]"}], " ", ",", 
               "\[IndentingNewLine]", " ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "4"}], "]"}], "]"}], " ", ",", "  ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "5"}], "]"}], "]"}], " ", ",", "  ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "6"}], "]"}], "]"}]}], " ", 
              "}"}]}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"count", "+=", "7"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"newvec2", "=", 
           RowBox[{"newpt", " ", "+", " ", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"Ps", "/.", 
                RowBox[{
                 RowBox[{"currenttanvecs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], ",", "t"}], "]"}], "t"}], 
            " ", "+", "  ", 
            RowBox[{
             RowBox[{"prime", "^", "depth"}], "  ", "t", " ", 
             "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", "count", "]"}], "]"}], ",", " ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "1"}], "]"}], "]"}], " ", ",", "  ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "2"}], "]"}], "]"}], " ", ",", "  ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "3"}], "]"}], "]"}], " ", ",", 
               "\[IndentingNewLine]", " ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "4"}], "]"}], "]"}], " ", ",", "  ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "5"}], "]"}], "]"}], " ", ",", "  ", 
               RowBox[{"Coeffs", "[", 
                RowBox[{"[", 
                 RowBox[{"count", "+", "6"}], "]"}], "]"}]}], " ", 
              "}"}]}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"count", "+=", "7"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"newtanvecs", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Ps", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
                 RowBox[{"newvec1", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Ps", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
                 RowBox[{"newvec2", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
             "}"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"make", " ", "equations"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Eqs", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"l", "=", "1"}], ",", 
         RowBox[{"l", "\[LessEqual]", 
          RowBox[{"Length", "[", "tanvecs", "]"}]}], ",", 
         RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"k", "=", "1"}], ",", 
            RowBox[{"k", "\[LessEqual]", "84"}], ",", 
            RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"tbz", "=", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"EqsFPPnewdepthKeum", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "/.", 
                 RowBox[{
                  RowBox[{"newtanvecs", "[", 
                   RowBox[{"[", "l", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
               RowBox[{"prime", "^", "depth"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"Eqs", ",", 
               RowBox[{"PolynomialMod", "[", 
                RowBox[{
                 RowBox[{"Factor", "[", 
                  RowBox[{"tbz", "/.", 
                   RowBox[{"t", "\[Rule]", "0"}]}], "]"}], ",", "prime"}], 
                "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"Eqs", ",", 
               RowBox[{"PolynomialMod", "[", 
                RowBox[{
                 RowBox[{"Factor", "[", 
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"tbz", ",", "t"}], "]"}], "]"}], ",", "prime"}], 
                "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"tbz", "=", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"EqsFPPnewdepthKeum", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "/.", 
                 RowBox[{
                  RowBox[{"newtanvecs", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
               RowBox[{"prime", "^", "depth"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"Eqs", ",", 
               RowBox[{"PolynomialMod", "[", 
                RowBox[{
                 RowBox[{"Factor", "[", 
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"tbz", ",", "t"}], "]"}], "]"}], ",", "prime"}], 
                "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"tbz", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"newcut", "/.", 
              RowBox[{
               RowBox[{"newtanvecs", "[", 
                RowBox[{"[", "l", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
            RowBox[{"prime", "^", "depth"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"Eqs", ",", 
            RowBox[{"PolynomialMod", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Factor", "[", 
               RowBox[{"tbz", "/.", 
                RowBox[{"t", "->", "0"}]}], "]"}], ",", "prime"}], "]"}]}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"Eqs", ",", 
            RowBox[{"PolynomialMod", "[", 
             RowBox[{
              RowBox[{"Factor", "[", 
               RowBox[{"Coefficient", "[", 
                RowBox[{"tbz", ",", "t"}], "]"}], "]"}], ",", "prime"}], 
             "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sls", "=", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{"Eqs", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}], ",", 
           " ", 
           RowBox[{"Modulus", "->", "prime"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "This", " ", "command", " ", "is", " ", "causing", " ", "problems"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"currentcut", "=", 
        RowBox[{"newcut", "/.", "sls"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"currentptssub", "=", 
        RowBox[{"newptssub", "/.", "sls"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"currenttanvecs", "=", 
        RowBox[{"newtanvecs", "/.", "sls"}]}], ";"}]}], "\[IndentingNewLine]",
      "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"GoodCuts", ",", "currentcut"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "GoodCuts", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8636837363091526`*^9, 3.863683843072925*^9}, {
   3.863683882872039*^9, 3.863683936844078*^9}, {3.863683974971737*^9, 
   3.8636840805709763`*^9}, {3.8636841135562143`*^9, 
   3.8636843244536095`*^9}, {3.863684379698189*^9, 3.863684561176697*^9}, {
   3.8636915865296183`*^9, 3.8636916102263145`*^9}, 3.8636916598576612`*^9, {
   3.863691704819531*^9, 3.863691715335828*^9}, 3.86369194684221*^9, {
   3.8636923014839697`*^9, 3.8636923627000055`*^9}, {3.8636924106191306`*^9, 
   3.863692412199*^9}, {3.8636925041891236`*^9, 3.8636925238161645`*^9}, {
   3.8636927720893526`*^9, 3.8636927783426332`*^9}, 3.863693015750472*^9, 
   3.8636984252204194`*^9, {3.8636988628511734`*^9, 3.863698862999175*^9}, {
   3.863699008891207*^9, 3.8636990090272083`*^9}, {3.863699090580655*^9, 
   3.8636990933526573`*^9}, {3.8637054607747846`*^9, 
   3.8637054745052013`*^9}, {3.863705566381218*^9, 3.8637055764052377`*^9}, {
   3.8637056281927233`*^9, 3.8637057163821783`*^9}, {3.863710163168211*^9, 
   3.863710194670766*^9}, {3.863856720656478*^9, 3.863856735988697*^9}, {
   3.8659364119557333`*^9, 3.865936415986749*^9}, {3.8662380265861344`*^9, 
   3.8662380556696887`*^9}, {3.866384387803958*^9, 3.8663843908159575`*^9}},
 CellLabel->
  "In[834]:=",ExpressionUUID->"c5b573a1-5de9-4b95-8161-5e89e703f5ce"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Depth: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Depth: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.866384373807962*^9, 3.866384455521056*^9},
 CellLabel->
  "During evaluation of \
In[834]:=",ExpressionUUID->"251d0a41-6aa7-4042-88b7-176060dfbf6b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Depth: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Depth: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.866384373807962*^9, 3.8663845241656914`*^9},
 CellLabel->
  "During evaluation of \
In[834]:=",ExpressionUUID->"b9fa096d-37fa-4968-8564-d0c49230e3e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Depth: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Depth: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.866384373807962*^9, 3.8663845819366913`*^9},
 CellLabel->
  "During evaluation of \
In[834]:=",ExpressionUUID->"99a879b9-1936-42d8-9076-319e89f376eb"]
}, Open  ]],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.86638438079996*^9, 3.866384601863693*^9},
 CellLabel->
  "Out[837]=",ExpressionUUID->"9c284ea5-7add-43a2-b79f-2ec50a8a916a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"P0", "+", 
   RowBox[{"24", " ", 
    RowBox[{"(", 
     RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}], "+", 
   RowBox[{"28", " ", 
    RowBox[{"(", 
     RowBox[{"P7", "+", "P8", "+", "P9"}], ")"}]}], "+", 
   RowBox[{"1849", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"31", " ", 
       RowBox[{"(", 
        RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"P4", "+", "P5", "+", "P6"}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"P7", "+", "P8", "+", "P9"}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"43", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}], "+", 
      RowBox[{"33", " ", 
       RowBox[{"(", 
        RowBox[{"P4", "+", "P5", "+", "P6"}], ")"}]}], "+", 
      RowBox[{"19", " ", 
       RowBox[{"(", 
        RowBox[{"P7", "+", "P8", "+", "P9"}], ")"}]}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.86638438079996*^9, 3.866384601868693*^9},
 CellLabel->
  "Out[839]=",ExpressionUUID->"e495cb49-c700-482d-8ad9-f443a838fa0b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
    "We", " ", "now", " ", "compute", " ", "minimal", " ", "polynomials", " ",
      "for", " ", "the", " ", "coefficients", " ", "of", " ", "the", " ", 
     RowBox[{"cuts", ".", " ", "It"}], " ", "looks", " ", "like", " ", "the", 
     " ", "second", " ", "cut", " ", "is", " ", "defined", " ", "over", " ", 
     "the", " ", "quadratic", " ", 
     RowBox[{"field", "."}]}], "*)"}],
   FontSize->18,
   FontColor->RGBColor[1, 0, 0]], 
  StyleBox["\[IndentingNewLine]",
   FontSize->18,
   FontColor->RGBColor[1, 0, 0]], 
  StyleBox["\[IndentingNewLine]",
   FontSize->18,
   FontColor->RGBColor[1, 0, 0]], 
  RowBox[{
   RowBox[{
    RowBox[{"r7", "=", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"rr", "/.", "rootvalue"}], ",", " ", 
       RowBox[{"prime", "^", "31"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"whatis", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"GoodCuts", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "P1"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"thebasis", "=", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"whatis", "^", "k"}], ",", 
             RowBox[{"prime", "^", "31"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"whatis", "^", "k"}], " ", "r7"}], ",", 
             RowBox[{"prime", "^", "31"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"prime", "^", "31"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smalllincomb", "=", 
     RowBox[{
      RowBox[{"LatticeReduce", "[", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smallpoly1", "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"smalllincomb", "[", 
          RowBox[{"[", "k", "]"}], "]"}], " ", 
         RowBox[{"t", "^", 
          RowBox[{"(", 
           RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"smalllincomb", "[", 
           RowBox[{"[", "k", "]"}], "]"}], " ", 
          RowBox[{"t", "^", 
           RowBox[{"(", 
            RowBox[{"k", "-", "4"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "4", ",", "6"}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"whatis", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"GoodCuts", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "P4"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"thebasis", "=", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"whatis", "^", "k"}], ",", 
             RowBox[{"prime", "^", "31"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"whatis", "^", "k"}], " ", "r7"}], ",", 
             RowBox[{"prime", "^", "31"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"prime", "^", "31"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smalllincomb", "=", 
     RowBox[{
      RowBox[{"LatticeReduce", "[", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smallpoly2", "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"smalllincomb", "[", 
          RowBox[{"[", "k", "]"}], "]"}], " ", 
         RowBox[{"t", "^", 
          RowBox[{"(", 
           RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"smalllincomb", "[", 
           RowBox[{"[", "k", "]"}], "]"}], " ", 
          RowBox[{"t", "^", 
           RowBox[{"(", 
            RowBox[{"k", "-", "4"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "4", ",", "6"}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"whatis", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"GoodCuts", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "P7"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"thebasis", "=", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"whatis", "^", "k"}], ",", 
             RowBox[{"prime", "^", "31"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"whatis", "^", "k"}], " ", "r7"}], ",", 
             RowBox[{"prime", "^", "31"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"prime", "^", "31"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smalllincomb", "=", 
     RowBox[{
      RowBox[{"LatticeReduce", "[", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smallpoly3", "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"smalllincomb", "[", 
          RowBox[{"[", "k", "]"}], "]"}], " ", 
         RowBox[{"t", "^", 
          RowBox[{"(", 
           RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"smalllincomb", "[", 
           RowBox[{"[", "k", "]"}], "]"}], " ", 
          RowBox[{"t", "^", 
           RowBox[{"(", 
            RowBox[{"k", "-", "4"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "4", ",", "6"}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"{", 
      RowBox[{"smallpoly1", ",", "smallpoly2", ",", "smallpoly3"}], "}"}], 
     "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.863859318590339*^9, 3.86385932191133*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"88aaa24a-c5e2-46c7-9e8d-fad564fee757"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "we", " ", "will", " ", "use", " ", "this", " ", "to", " ", "solve", " ", 
    "for", " ", "the", " ", "coefficients", " ", "of", " ", "the", " ", 
    "cut"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"whatis", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"GoodCuts", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "P1"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"thebasis", "=", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"whatis", "^", "k"}], ",", 
             RowBox[{"prime", "^", "31"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"whatis", "^", "k"}], " ", "r7"}], ",", 
             RowBox[{"prime", "^", "31"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"prime", "^", "31"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smalllincomb", "=", 
     RowBox[{
      RowBox[{"LatticeReduce", "[", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smallpoly1", "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"smalllincomb", "[", 
          RowBox[{"[", "k", "]"}], "]"}], " ", 
         RowBox[{"t", "^", 
          RowBox[{"(", 
           RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"smalllincomb", "[", 
           RowBox[{"[", "k", "]"}], "]"}], " ", 
          RowBox[{"t", "^", 
           RowBox[{"(", 
            RowBox[{"k", "-", "3"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "3", ",", "4"}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a1", "=", 
     RowBox[{"t", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"smallpoly1", "\[Equal]", "0"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"whatis", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"GoodCuts", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "P4"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"thebasis", "=", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"whatis", "^", "k"}], ",", 
             RowBox[{"prime", "^", "31"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"whatis", "^", "k"}], " ", "r7"}], ",", 
             RowBox[{"prime", "^", "31"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"prime", "^", "31"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smalllincomb", "=", 
     RowBox[{
      RowBox[{"LatticeReduce", "[", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smallpoly2", "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"smalllincomb", "[", 
          RowBox[{"[", "k", "]"}], "]"}], " ", 
         RowBox[{"t", "^", 
          RowBox[{"(", 
           RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"smalllincomb", "[", 
           RowBox[{"[", "k", "]"}], "]"}], " ", 
          RowBox[{"t", "^", 
           RowBox[{"(", 
            RowBox[{"k", "-", "3"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "3", ",", "4"}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a2", "=", 
     RowBox[{"t", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"smallpoly2", "\[Equal]", "0"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"whatis", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"GoodCuts", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "P7"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"thebasis", "=", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"whatis", "^", "k"}], ",", 
             RowBox[{"prime", "^", "31"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"whatis", "^", "k"}], " ", "r7"}], ",", 
             RowBox[{"prime", "^", "31"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"prime", "^", "31"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smalllincomb", "=", 
     RowBox[{
      RowBox[{"LatticeReduce", "[", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smallpoly3", "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"smalllincomb", "[", 
          RowBox[{"[", "k", "]"}], "]"}], " ", 
         RowBox[{"t", "^", 
          RowBox[{"(", 
           RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"smalllincomb", "[", 
           RowBox[{"[", "k", "]"}], "]"}], " ", 
          RowBox[{"t", "^", 
           RowBox[{"(", 
            RowBox[{"k", "-", "3"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "3", ",", "4"}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a3", "=", 
     RowBox[{"t", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"smallpoly3", "\[Equal]", "0"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"CorrectCut", "=", " ", 
    RowBox[{"RootReduce", "[", 
     RowBox[{"P0", "+", 
      RowBox[{"a1", 
       RowBox[{"(", 
        RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}], "+", 
      RowBox[{"a2", 
       RowBox[{"(", 
        RowBox[{"P4", "+", "P5", "+", "P6"}], ")"}]}], "+", " ", 
      RowBox[{"a3", 
       RowBox[{"(", 
        RowBox[{"P7", "+", "P8", "+", "P9"}], ")"}]}]}], "]"}], " ", 
    RowBox[{"(*", 
     RowBox[{
     "The", " ", "correct", " ", "cut", " ", "we", " ", "were", " ", "aiming",
       " ", "for"}], "*)"}]}]}]}]], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"6ab39118-9519-489d-ac22-46c568735570"],

Cell[BoxData[
 RowBox[{"P0", "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "7"], " ", 
   RowBox[{"(", 
    RowBox[{"272", "-", 
     RowBox[{"848", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"P4", "+", "P5", "+", "P6"}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "7"], " ", 
   RowBox[{"(", 
    RowBox[{"832", "-", 
     RowBox[{"192", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"P7", "+", "P8", "+", "P9"}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8638594041832795`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"8388edbc-2ae1-4132-b282-deb6a86c046f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Now", " ", "we", " ", "want", " ", "to", " ", "verify", " ", "that", " ", 
    "the", " ", "cut", " ", "is", " ", 
    RowBox[{"nonreduced", ".", " ", "We"}], " ", "will", " ", "do", " ", "it",
     " ", 
    RowBox[{"numerically", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sols", "=", 
     RowBox[{"NSolve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"0", "\[Equal]", 
             RowBox[{"EqsFPPwithrrKeum", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "/.", 
            RowBox[{"rr", "->", 
             RowBox[{"\[ImaginaryI]", " ", 
              SqrtBox["7"]}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0", "\[Equal]", "CorrectCut"}], ",", 
           RowBox[{"P0", "\[Equal]", "1"}], ",", 
           RowBox[{"P1", "\[Equal]", 
            RowBox[{
             RowBox[{"RandomInteger", "[", "10", "]"}], "+", "1"}]}]}], 
          "}"}]}], "]"}], ",", "50"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", 
    RowBox[{"DeleteDuplicates", "[", "sols", "]"}], "]"}]}]}]], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"41a5da9c-7499-4cd2-bbf8-d6d21908863f"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fname", "=", "\"\<TenFunctionsKeum\>\""}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OpenRead", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TenFunctions", "=", 
     RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QuadricsW", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"Import", "[", 
        RowBox[{"\"\<QuadricsWforKeum.txt\>\"", ",", " ", "\"\<Data\>\""}], 
        "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "is", " ", "the", " ", "seventh", " ", "root", " ", "of", 
     " ", "SeventhPower", " ", "that", " ", "we", " ", "need", " ", "to", " ",
      "attach", " ", "to", " ", "the", " ", "function", " ", "field", " ", 
     "of", " ", "Y_", "0", " ", "to", " ", "get", " ", "the", " ", "FPP"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g7", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"121", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"u0", "^", "3"}], "-", 
             RowBox[{"u1", "^", "2"}]}], ")"}], "^", "7"}], " ", 
          RowBox[{"w1", "^", "3"}]}], ")"}]}], ")"}], "32", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "43"}], " ", "I"}], "+", 
        RowBox[{"17", " ", 
         RowBox[{"Sqrt", "[", "7", "]"}]}]}], ")"}], " ", 
      RowBox[{"u0", "^", "7"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "I", " ", 
         RowBox[{"u0", "^", "4"}], " ", "w1"}], "-", 
        RowBox[{"4", " ", "I", " ", "u0", " ", 
         RowBox[{"u1", "^", "2"}], " ", "w1"}], "+", 
        RowBox[{"18", " ", "I", " ", "u0", " ", "u1", " ", "w2"}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Sqrt", "[", "7", "]"}], " ", "u0", " ", "u1", " ", "w2"}], 
        "-", 
        RowBox[{"3", " ", "I", " ", 
         RowBox[{"u0", "^", "2"}], " ", "w3"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", "7", "]"}], " ", 
         RowBox[{"u0", "^", "2"}], " ", "w3"}], "+", 
        RowBox[{"5", " ", "I", " ", 
         RowBox[{"u0", "^", "2"}], " ", "w4"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"Sqrt", "[", "7", "]"}], " ", 
         RowBox[{"u0", "^", "2"}], " ", "w4"}], "-", 
        RowBox[{"I", " ", "u1", " ", "w5"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Sqrt", "[", "7", "]"}], " ", "u1", " ", "w5"}], "-", 
        RowBox[{"19", " ", "I", " ", "u1", " ", "w6"}], "-", 
        RowBox[{"7", " ", 
         RowBox[{"Sqrt", "[", "7", "]"}], " ", "u1", " ", "w6"}]}], ")"}], 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"66", " ", "I", " ", 
          RowBox[{"u0", "^", "2"}], " ", "u1", " ", "w2"}], "-", 
         RowBox[{"8", " ", "I", " ", 
          RowBox[{"u0", "^", "3"}], " ", "w3"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Sqrt", "[", "7", "]"}], " ", 
          RowBox[{"u0", "^", "3"}], " ", "w3"}], "+", 
         RowBox[{"2", " ", "I", " ", 
          RowBox[{"u1", "^", "2"}], " ", "w3"}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"Sqrt", "[", "7", "]"}], " ", 
          RowBox[{"u1", "^", "2"}], " ", "w3"}], "+", 
         RowBox[{"31", " ", "I", " ", 
          RowBox[{"u0", "^", "3"}], " ", "w4"}], "+", 
         RowBox[{
          RowBox[{"Sqrt", "[", "7", "]"}], " ", 
          RowBox[{"u0", "^", "3"}], " ", "w4"}], "+", 
         RowBox[{"34", " ", "I", " ", 
          RowBox[{"u1", "^", "2"}], " ", "w4"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"Sqrt", "[", "7", "]"}], " ", 
          RowBox[{"u1", "^", "2"}], " ", "w4"}], "+", 
         RowBox[{"17", " ", "I", " ", "u0", " ", "u1", " ", "w5"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"Sqrt", "[", "7", "]"}], " ", "u0", " ", "u1", " ", "w5"}], 
         "-", 
         RowBox[{"142", " ", "I", " ", "u0", " ", "u1", " ", "w6"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"Sqrt", "[", "7", "]"}], " ", "u0", " ", "u1", " ", 
          "w6"}]}], ")"}], "^", "2"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.864740000427108*^9, 3.864740080180603*^9}, {
  3.864740182330055*^9, 3.86474018278328*^9}, {3.86623797418073*^9, 
  3.8662379779437294`*^9}, {3.866238104811572*^9, 
  3.8662381135955715`*^9}},ExpressionUUID->"2c7e77aa-b62c-4d6d-a7e2-\
9f2d062d481e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"UWGpts", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ps", "=", 
    RowBox[{"{", 
     RowBox[{
     "P0", ",", "P1", ",", "P2", ",", "P3", ",", "P4", ",", "P5", ",", "P6", 
      ",", "P7", ",", "P8", ",", "P9"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prec", "=", "1000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"n", ",", "20"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"Print", "[", "n", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"sols", "=", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u0", "\[Equal]", "1"}], ",", 
             RowBox[{"w1", "\[Equal]", 
              RowBox[{
               RowBox[{"RandomInteger", "[", "100", "]"}], "+", " ", 
               RowBox[{"I", " ", 
                RowBox[{"RandomInteger", "[", "100", "]"}]}]}]}], ",", 
             RowBox[{"u1", "\[Equal]", 
              RowBox[{
               RowBox[{"RandomInteger", "[", "100", "]"}], "+", " ", 
               RowBox[{"I", " ", 
                RowBox[{"RandomInteger", "[", "100", "]"}]}]}]}], ",", 
             RowBox[{"w2", "\[Equal]", 
              RowBox[{
               RowBox[{"RandomInteger", "[", "100", "]"}], "+", " ", 
               RowBox[{"I", " ", 
                RowBox[{"RandomInteger", "[", "100", "]"}]}]}]}]}], "}"}], 
           ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"0", "\[Equal]", 
              RowBox[{"QuadricsW", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "]"}], ",",
          "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"gvalue", "=", 
       RowBox[{"g", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"g", "/.", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"g", "^", "7"}], "\[Equal]", " ", "g7"}], "/.", 
             RowBox[{"sols", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"UWGpts", ",", 
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"sols", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "gvalue"}], "]"}]}], "]"}], 
      ";"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "40"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ppoints", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ps", "[", 
         RowBox[{"[", "n", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TenFunctions", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "/.", 
          RowBox[{"UWGpts", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "UWGpts", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.864740332543996*^9, 3.8647403407963085`*^9}, {
   3.8647403781765656`*^9, 3.8647403783794656`*^9}, {3.864741608710477*^9, 
   3.8647416106401234`*^9}, {3.864745347547989*^9, 3.8647453477669888`*^9}, {
   3.864748229790413*^9, 3.864748229961321*^9}, {3.864765105845096*^9, 
   3.8647651469596553`*^9}, {3.8647652022752995`*^9, 
   3.8647652550977182`*^9}, {3.864765482949428*^9, 3.8647654832342787`*^9}, {
   3.8647661856719837`*^9, 3.8647661889636393`*^9}, 3.8647672812579923`*^9, {
   3.864768599152264*^9, 3.8647685996045756`*^9}, {3.864813618553935*^9, 
   3.8648136189584703`*^9}, {3.864815623750626*^9, 3.8648156244430857`*^9}, {
   3.864818740035638*^9, 3.864818740366464*^9}, {3.8648201813009443`*^9, 
   3.864820184234647*^9}, {3.864823395449583*^9, 3.864823398176556*^9}, {
   3.8648240394996195`*^9, 3.8648240401372595`*^9}, {3.8648281477216015`*^9, 
   3.8648281649785595`*^9}, {3.864828644792128*^9, 3.864828645191214*^9}, {
   3.864828769269174*^9, 3.8648287721750956`*^9}, {3.864828921809242*^9, 
   3.864828924935707*^9}, {3.864829625471282*^9, 3.8648296603748856`*^9}, {
   3.8648297420234733`*^9, 3.8648297422213435`*^9}, {3.8650784324756203`*^9, 
   3.865078432764208*^9}, {3.86623798508173*^9, 
   3.8662380052201176`*^9}},ExpressionUUID->"f9bb73de-64dc-4ddc-96df-\
1eb99ceef95a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Below", " ", "is", " ", "the", " ", "2"}], "-", 
     RowBox[{"torsion", " ", "cut"}]}], ",", " ", 
    RowBox[{"computed", " ", 
     RowBox[{"previously", ".", " ", "We"}], " ", "write", " ", "it", " ", 
     "here", " ", "for", " ", "future", " ", "convenience"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CorrectCut", "=", 
     RowBox[{"P0", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"272", "-", 
         RowBox[{"848", " ", "\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"P4", "+", "P5", "+", "P6"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"832", "-", 
         RowBox[{"192", " ", "\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"P7", "+", "P8", "+", "P9"}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Below", " ", "is", " ", "code", " ", "to", " ", "make", " ", "a", " ", 
     "coordinate", " ", "change", " ", "from", " ", "P", " ", "to", " ", 
     "Q"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ps", "=", 
     RowBox[{"{", 
      RowBox[{
      "P0", ",", "P1", ",", "P2", ",", "P3", ",", "P4", ",", "P5", ",", "P6", 
       ",", "P7", ",", "P8", ",", "P9"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Qs", "=", 
     RowBox[{"{", 
      RowBox[{
      "Q0", ",", "Q1", ",", "Q2", ",", "Q3", ",", "Q4", ",", "Q5", ",", "Q6", 
       ",", "Q7", ",", "Q8", ",", "Q9"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PtoQ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", "Q0"}], ",", 
       RowBox[{"P1", "\[Rule]", 
        RowBox[{"c1", " ", "Q1"}]}], ",", 
       RowBox[{"P2", "\[Rule]", 
        RowBox[{"c1", " ", "Q2"}]}], ",", " ", 
       RowBox[{"P3", "\[Rule]", " ", 
        RowBox[{"c1", " ", "Q3"}]}], ",", " ", 
       RowBox[{"P4", "\[Rule]", " ", 
        RowBox[{"c2", " ", "Q4"}]}], ",", " ", 
       RowBox[{"P5", " ", "\[Rule]", "  ", 
        RowBox[{"c2", " ", "Q5"}]}], ",", " ", 
       RowBox[{"P6", " ", "\[Rule]", "  ", 
        RowBox[{"c2", " ", "Q6"}]}], ",", " ", 
       RowBox[{"P7", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"c3", " ", "Q4"}], " ", "+", " ", 
         RowBox[{"c4", " ", "Q7"}]}]}], ",", " ", 
       RowBox[{"P8", "\[Rule]", 
        RowBox[{
         RowBox[{"c3", " ", "Q5"}], " ", "+", 
         RowBox[{"c4", " ", "Q8"}]}]}], ",", " ", 
       RowBox[{"P9", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"c3", " ", "Q6"}], " ", "+", " ", 
         RowBox[{"c4", " ", "Q9"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Coefficient", " ", "c2", " ", "is", " ", "chosen", " ", "by", " ", 
     "inspection", " ", "from", " ", "the", " ", "resulting", " ", 
     "equations"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"solcs", "=", 
    RowBox[{
     RowBox[{"RootReduce", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c2", "==", 
          RowBox[{"(", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", "/", "1856"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"I", " ", 
                RowBox[{"Sqrt", "[", "7", "]"}]}], ")"}], "/", "1856"}]}], 
            ")"}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"CorrectCut", "/.", "PtoQ"}], ",", "Q1"}], "]"}], 
          "\[Equal]", "1"}], " ", ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"CorrectCut", "/.", "PtoQ"}], ",", "Q4"}], "]"}], 
          "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"CorrectCut", "/.", "PtoQ"}], ",", "Q9"}], "]"}], 
          "\[Equal]", "1"}]}], "}"}], "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"PtoQ", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"PtoQ", "/.", "solcs"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"QtoP", " ", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Ps", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ps", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "PtoQ"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "Qs"}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"CorrectCut", "/.", "PtoQ"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.864991129367135*^9, 3.864991143369133*^9}, {
   3.864991193038929*^9, 3.864991216331929*^9}, {3.864992487904411*^9, 
   3.8649925147720494`*^9}, {3.864992763519411*^9, 3.8649928271522975`*^9}, {
   3.8649935199204807`*^9, 3.8649935200999203`*^9}, {3.864993674155114*^9, 
   3.864993678105675*^9}, {3.864993733183381*^9, 3.864993745232966*^9}, {
   3.8649938071413774`*^9, 3.8649938142028923`*^9}, {3.864998076716784*^9, 
   3.8649980833912787`*^9}, {3.8649990402869425`*^9, 
   3.8649990678911257`*^9}, {3.86499914506983*^9, 3.864999156313815*^9}, {
   3.864999207071169*^9, 3.86499924217869*^9}, {3.864999338922998*^9, 
   3.864999339941152*^9}, {3.864999400554328*^9, 3.864999401158434*^9}, {
   3.864999486833558*^9, 3.8649994932519665`*^9}, {3.864999915734503*^9, 
   3.8649999658549805`*^9}, {3.864999998157097*^9, 3.8650000000182447`*^9}, {
   3.8650001715694885`*^9, 3.8650001789211407`*^9}, {3.865000256096305*^9, 
   3.8650003643098803`*^9}, {3.8650005366459675`*^9, 
   3.8650005369558325`*^9}, {3.86500058973549*^9, 3.8650006586050835`*^9}, {
   3.865000919802637*^9, 3.865000930964428*^9}, {3.8650011142776165`*^9, 
   3.8650011262646947`*^9}, {3.865001194620006*^9, 3.8650012268403215`*^9}, {
   3.8650013670622435`*^9, 3.865001376263649*^9}, {3.8650014145756435`*^9, 
   3.865001415174042*^9}, {3.8650014582059283`*^9, 3.8650014696729918`*^9}, {
   3.865001500166394*^9, 3.865001502361534*^9}, {3.8650015579650774`*^9, 
   3.865001559067171*^9}, {3.8650015998865414`*^9, 3.8650016154744987`*^9}, {
   3.865001819998357*^9, 3.865001832947074*^9}, {3.865001882745282*^9, 
   3.865001907693957*^9}, {3.865001942292574*^9, 3.8650019883972254`*^9}, {
   3.86500202180423*^9, 3.865002048188428*^9}, {3.865002201549246*^9, 
   3.865002244536331*^9}, {3.865003271866949*^9, 3.8650032830980797`*^9}, {
   3.865003410871028*^9, 3.865003416794525*^9}, {3.865004191785328*^9, 
   3.8650042004203596`*^9}, {3.865005119871775*^9, 3.865005138364729*^9}, {
   3.865005235734665*^9, 3.865005282479456*^9}, 3.8650053808957276`*^9, {
   3.86500544203181*^9, 3.865005446917272*^9}, {3.8650055020360174`*^9, 
   3.8650055549220324`*^9}, {3.8650056725566645`*^9, 
   3.8650056871407375`*^9}, {3.8650061202380857`*^9, 
   3.8650061417551007`*^9}, {3.865006431770753*^9, 3.865006435971182*^9}, {
   3.865006852651125*^9, 3.865006860902125*^9}, {3.8650069553967247`*^9, 
   3.8650069864758716`*^9}, 3.8650070221508493`*^9, {3.8650070921067023`*^9, 
   3.8650072175013666`*^9}, {3.86500731224776*^9, 3.8650073286885605`*^9}, {
   3.8650076797693543`*^9, 3.8650076916776567`*^9}, {3.865007866435082*^9, 
   3.8650079245342517`*^9}, {3.865007985337207*^9, 3.865008041211708*^9}, {
   3.865008116315965*^9, 3.8650081371353135`*^9}, {3.8650082748129983`*^9, 
   3.865008372788731*^9}, {3.8650084342324104`*^9, 3.865008434629279*^9}, {
   3.8650085367314696`*^9, 3.8650085762754803`*^9}, 3.865008615209231*^9, {
   3.8650086658349504`*^9, 3.865008733295892*^9}, {3.8650201188189516`*^9, 
   3.8650201330701427`*^9}, {3.8650201846336365`*^9, 
   3.8650201989141083`*^9}, {3.8650202529251127`*^9, 
   3.8650202596687937`*^9}, {3.865020582690422*^9, 3.865020587396905*^9}, {
   3.8650207214977875`*^9, 3.86502072472471*^9}, {3.86502083284984*^9, 
   3.865020886657589*^9}, 3.865021219889458*^9, {3.8650212535158916`*^9, 
   3.865021253736255*^9}, {3.8650213386293254`*^9, 3.8650213494637585`*^9}, {
   3.8650213914538374`*^9, 3.865021395816351*^9}, {3.865066187749895*^9, 
   3.8650661880080895`*^9}, {3.8650662687041893`*^9, 
   3.8650662894906054`*^9}, {3.865066326330936*^9, 3.8650663358617487`*^9}, {
   3.865066383705619*^9, 3.8650663885174065`*^9}, {3.865077143431753*^9, 
   3.8650771817327724`*^9}, {3.8650772146516237`*^9, 
   3.8650772176571836`*^9}, {3.865077391262563*^9, 3.865077438799398*^9}, {
   3.865077484217348*^9, 3.8650774843413258`*^9}, {3.8650776979299917`*^9, 
   3.8650777329665294`*^9}, {3.8650779159313297`*^9, 
   3.8650779252661953`*^9}, {3.8650780442639227`*^9, 
   3.8650780657294564`*^9}, {3.865078167174507*^9, 3.865078179427766*^9}, {
   3.8650782535394087`*^9, 3.8650782882237787`*^9}, {3.8650783287606316`*^9, 
   3.8650783512889013`*^9}, {3.8650786261545224`*^9, 3.865078700495912*^9}, {
   3.865078739818796*^9, 3.865078814519004*^9}, {3.8650788877884026`*^9, 
   3.8650789128573523`*^9}, {3.8650792202430267`*^9, 3.865079224705406*^9}, 
   3.8650796819069986`*^9, {3.8650797312917876`*^9, 3.8650797447971745`*^9}, 
   3.8650799891481647`*^9, {3.865080040338029*^9, 3.8650800439997754`*^9}, {
   3.86508009708226*^9, 3.865080097463009*^9}, {3.865080137133441*^9, 
   3.8650801372858114`*^9}, {3.8650802936155243`*^9, 3.86508030013815*^9}, {
   3.865080394400323*^9, 3.8650803970830097`*^9}, {3.865111387299135*^9, 
   3.865111388588816*^9}, {3.865121707419027*^9, 3.8651217079231696`*^9}, 
   3.865123092624034*^9, {3.8651233289772964`*^9, 3.8651233293296127`*^9}, 
   3.865123697555706*^9, {3.8651239883916407`*^9, 3.8651239916589165`*^9}, {
   3.865124058800932*^9, 3.8651240614973955`*^9}, {3.8651241771810045`*^9, 
   3.8651241779143047`*^9}, {3.86512420914497*^9, 3.865124226095788*^9}, {
   3.8651242700915775`*^9, 3.8651242765624557`*^9}, {3.8651243381524773`*^9, 
   3.865124342179949*^9}, 3.865246913081462*^9, {3.8662378247196827`*^9, 
   3.866237824973682*^9}, 3.866238121053571*^9, {3.8662381586940346`*^9, 
   3.866238161896033*^9}, {3.88323579532423*^9, 
   3.8832358384631515`*^9}},ExpressionUUID->"2348ddcb-8a8c-48e6-aa97-\
959bd4d62224"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c1", "\[Rule]", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["7"]}]}], ")"}]}]}], ",", 
           RowBox[{"c2", "\[Rule]", 
            FractionBox[
             RowBox[{"15", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["7"]}]}], "1856"]}], ",", 
           RowBox[{"c3", "\[Rule]", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "67"}], "+", 
              RowBox[{"47", " ", "\[ImaginaryI]", " ", 
               SqrtBox["7"]}]}], "7424"]}], ",", 
           RowBox[{"c4", "\[Rule]", 
            FractionBox[
             RowBox[{"91", "+", 
              RowBox[{"21", " ", "\[ImaginaryI]", " ", 
               SqrtBox["7"]}]}], "14848"]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{49.2099609375, {2., 7.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 121, 30267228486525039578, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 121, 30267228486525039578, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 121, 30267228486525039578, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{59.73046875, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[30267228486525039578 === $SessionID, 
   Out[121], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.8650663889458466`*^9, 3.865068220230883*^9, 3.8650771840389357`*^9, {
   3.865077417204359*^9, 3.8650774401761785`*^9}, 3.8650774858817577`*^9, {
   3.8650780617858086`*^9, 3.865078075641455*^9}, {3.8650781683462987`*^9, 
   3.86507817977297*^9}, 3.865078289399663*^9, 3.8650783529989047`*^9, 
   3.8650786483502083`*^9, {3.8650786913199034`*^9, 3.8650787014224997`*^9}, 
   3.8650787610493383`*^9, 3.8650788156754656`*^9, {3.865078889032771*^9, 
   3.865078913332672*^9}, 3.8650792258864355`*^9, 3.8650796868052454`*^9, 
   3.8650797463483295`*^9, 3.8650799911069365`*^9, 3.865080045156432*^9, 
   3.86508010044372*^9, 3.8650801386585007`*^9, 3.8650803049347086`*^9, 
   3.8650803986981955`*^9, 3.865111390260146*^9, 3.865121250430147*^9, 
   3.8651227807908993`*^9, 3.865123093202262*^9, 3.86512347971228*^9, 
   3.8651236982417307`*^9, 3.8651239926432247`*^9, 3.865124063282364*^9, 
   3.8651241784988213`*^9, 3.8651242278507853`*^9, 3.865124277267954*^9, 
   3.865124342788953*^9, 3.865246914799774*^9, 3.865338655537067*^9},
 CellLabel->
  "(Kernel 2) \
Out[121]=",ExpressionUUID->"28fb2722-f786-4f3f-ae4e-f93c6c278da0"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"P0", "\[Rule]", "Q0"}], ",", 
           RowBox[{"P1", "\[Rule]", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], "+", 
               SqrtBox["7"]}], ")"}], " ", "Q1"}]}], ",", 
           RowBox[{"P2", "\[Rule]", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], "+", 
               SqrtBox["7"]}], ")"}], " ", "Q2"}]}], ",", 
           RowBox[{"P3", "\[Rule]", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], "+", 
               SqrtBox["7"]}], ")"}], " ", "Q3"}]}], ",", 
           RowBox[{"P4", "\[Rule]", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"15", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SqrtBox["7"]}]}], ")"}], " ", "Q4"}], "1856"]}], ",", 
           RowBox[{"P5", "\[Rule]", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"15", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SqrtBox["7"]}]}], ")"}], " ", "Q5"}], "1856"]}], ",", 
           RowBox[{"P6", "\[Rule]", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"15", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SqrtBox["7"]}]}], ")"}], " ", "Q6"}], "1856"]}], ",", 
           RowBox[{"P7", "\[Rule]", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "134"}], "+", 
                 RowBox[{"94", " ", "\[ImaginaryI]", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "Q4"}], "+", 
              RowBox[{"7", " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "Q7"}]}], "14848"]}], ",", 
           RowBox[{"P8", "\[Rule]", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "134"}], "+", 
                 RowBox[{"94", " ", "\[ImaginaryI]", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "Q5"}], "+", 
              RowBox[{"7", " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "Q8"}]}], "14848"]}], ",", 
           RowBox[{"P9", "\[Rule]", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "134"}], "+", 
                 RowBox[{"94", " ", "\[ImaginaryI]", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "Q6"}], "+", 
              RowBox[{"7", " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "Q9"}]}], "14848"]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{49.2099609375, {2., 7.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 122, 30267228486525039578, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 122, 30267228486525039578, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 122, 30267228486525039578, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{59.73046875, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[30267228486525039578 === $SessionID, 
   Out[122], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.8650663889458466`*^9, 3.865068220230883*^9, 3.8650771840389357`*^9, {
   3.865077417204359*^9, 3.8650774401761785`*^9}, 3.8650774858817577`*^9, {
   3.8650780617858086`*^9, 3.865078075641455*^9}, {3.8650781683462987`*^9, 
   3.86507817977297*^9}, 3.865078289399663*^9, 3.8650783529989047`*^9, 
   3.8650786483502083`*^9, {3.8650786913199034`*^9, 3.8650787014224997`*^9}, 
   3.8650787610493383`*^9, 3.8650788156754656`*^9, {3.865078889032771*^9, 
   3.865078913332672*^9}, 3.8650792258864355`*^9, 3.8650796868052454`*^9, 
   3.8650797463483295`*^9, 3.8650799911069365`*^9, 3.865080045156432*^9, 
   3.86508010044372*^9, 3.8650801386585007`*^9, 3.8650803049347086`*^9, 
   3.8650803986981955`*^9, 3.865111390260146*^9, 3.865121250430147*^9, 
   3.8651227807908993`*^9, 3.865123093202262*^9, 3.86512347971228*^9, 
   3.8651236982417307`*^9, 3.8651239926432247`*^9, 3.865124063282364*^9, 
   3.8651241784988213`*^9, 3.8651242278507853`*^9, 3.865124277267954*^9, 
   3.865124342788953*^9, 3.865246914799774*^9, 3.865338655555066*^9},
 CellLabel->
  "(Kernel 2) \
Out[122]=",ExpressionUUID->"7ce90fa6-3461-4cfc-b558-6f7caff48ed8"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Q0", "\[Rule]", "P0"}], ",", 
           RowBox[{"Q1", "\[Rule]", 
            FractionBox[
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "P1"}], 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], "+", 
              SqrtBox["7"]}]]}], ",", 
           RowBox[{"Q2", "\[Rule]", 
            FractionBox[
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "P2"}], 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], "+", 
              SqrtBox["7"]}]]}], ",", 
           RowBox[{"Q3", "\[Rule]", 
            FractionBox[
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "P3"}], 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], "+", 
              SqrtBox["7"]}]]}], ",", 
           RowBox[{"Q4", "\[Rule]", 
            FractionBox[
             RowBox[{"1856", " ", "\[ImaginaryI]", " ", "P4"}], 
             RowBox[{
              RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
              SqrtBox["7"]}]]}], ",", 
           RowBox[{"Q5", "\[Rule]", 
            FractionBox[
             RowBox[{"1856", " ", "\[ImaginaryI]", " ", "P5"}], 
             RowBox[{
              RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
              SqrtBox["7"]}]]}], ",", 
           RowBox[{"Q6", "\[Rule]", 
            FractionBox[
             RowBox[{"1856", " ", "\[ImaginaryI]", " ", "P6"}], 
             RowBox[{
              RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
              SqrtBox["7"]}]]}], ",", 
           RowBox[{"Q7", "\[Rule]", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"464", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"67", " ", "\[ImaginaryI]"}], "+", 
                    RowBox[{"47", " ", 
                    SqrtBox["7"]}]}], ")"}], " ", "P4"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
                    SqrtBox["7"]}], ")"}], " ", "P7"}]}], ")"}]}], 
              RowBox[{"7", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "27"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"4", " ", 
                  SqrtBox["7"]}]}], ")"}]}]]}]}], ",", 
           RowBox[{"Q8", "\[Rule]", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"464", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"67", " ", "\[ImaginaryI]"}], "+", 
                    RowBox[{"47", " ", 
                    SqrtBox["7"]}]}], ")"}], " ", "P5"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
                    SqrtBox["7"]}], ")"}], " ", "P8"}]}], ")"}]}], 
              RowBox[{"7", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "27"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"4", " ", 
                  SqrtBox["7"]}]}], ")"}]}]]}]}], ",", 
           RowBox[{"Q9", "\[Rule]", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"464", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"67", " ", "\[ImaginaryI]"}], "+", 
                    RowBox[{"47", " ", 
                    SqrtBox["7"]}]}], ")"}], " ", "P6"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
                    SqrtBox["7"]}], ")"}], " ", "P9"}]}], ")"}]}], 
              RowBox[{"7", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "27"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"4", " ", 
                  SqrtBox["7"]}]}], ")"}]}]]}]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{49.2099609375, {2., 7.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 123, 30267228486525039578, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 123, 30267228486525039578, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 123, 30267228486525039578, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{59.73046875, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[30267228486525039578 === $SessionID, 
   Out[123], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.8650663889458466`*^9, 3.865068220230883*^9, 3.8650771840389357`*^9, {
   3.865077417204359*^9, 3.8650774401761785`*^9}, 3.8650774858817577`*^9, {
   3.8650780617858086`*^9, 3.865078075641455*^9}, {3.8650781683462987`*^9, 
   3.86507817977297*^9}, 3.865078289399663*^9, 3.8650783529989047`*^9, 
   3.8650786483502083`*^9, {3.8650786913199034`*^9, 3.8650787014224997`*^9}, 
   3.8650787610493383`*^9, 3.8650788156754656`*^9, {3.865078889032771*^9, 
   3.865078913332672*^9}, 3.8650792258864355`*^9, 3.8650796868052454`*^9, 
   3.8650797463483295`*^9, 3.8650799911069365`*^9, 3.865080045156432*^9, 
   3.86508010044372*^9, 3.8650801386585007`*^9, 3.8650803049347086`*^9, 
   3.8650803986981955`*^9, 3.865111390260146*^9, 3.865121250430147*^9, 
   3.8651227807908993`*^9, 3.865123093202262*^9, 3.86512347971228*^9, 
   3.8651236982417307`*^9, 3.8651239926432247`*^9, 3.865124063282364*^9, 
   3.8651241784988213`*^9, 3.8651242278507853`*^9, 3.865124277267954*^9, 
   3.865124342788953*^9, 3.865246914799774*^9, 3.8653386555980663`*^9},
 CellLabel->
  "(Kernel 2) \
Out[123]=",ExpressionUUID->"b4728ddd-b712-49e8-ab80-7f8da88a89fa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Now", ",", " ", 
    RowBox[{
    "we", " ", "will", " ", "substitute", " ", "into", " ", "the", " ", 
     "original", " ", "equations", " ", "for", " ", "the", " ", "FPP"}]}], 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Change", " ", "P"}], "-", 
    RowBox[{"points", " ", "to", " ", "Q"}], "-", "points"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Qpoints", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "\[LessEqual]", 
       RowBox[{"Length", "[", "Ppoints", "]"}]}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"Qpoints", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Qs", "[", 
             RowBox[{"[", "m", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", " ", 
               RowBox[{
                RowBox[{"Qs", "[", 
                 RowBox[{"[", "m", "]"}], "]"}], "/.", "QtoP"}], ")"}], "/.", 
              RowBox[{"Ppoints", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", 
             RowBox[{"Length", "[", "Qs", "]"}]}], "}"}]}], "]"}]}], "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Accuracy", "[", "Ppoints", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Accuracy", "[", "Qpoints", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "Qpoints", "]"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"Now", ",", " ", 
     RowBox[{
     "we", " ", "compute", " ", "the", " ", "new", " ", "equations"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"deg", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqsFPPqKeum", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
       ",", "a8", ",", "a9", ",", "a10"}], "}"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"powers", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
       ",", "a8", ",", "a9", ",", "a10"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"allsols", "=", "\[IndentingNewLine]", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"powers", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[Equal]", 
           "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Weights", " ", "mod", " ", "7"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mod7Weights", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "6"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"mod7", "=", "0"}], ",", 
      RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
      RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<mod7=\>\"", ",", "mod7"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Generate", " ", "general", " ", "form", " ", "of", " ", "the", " ", 
         "degree", " ", "3", " ", "polynomials"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"sols", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "\[LessEqual]", 
          RowBox[{"Length", "[", "allsols", "]"}]}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Mod7Weights", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], " ", 
                   RowBox[{"powers", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "/.", 
                RowBox[{"allsols", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], 
             "\[Equal]", "mod7"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"sols", ",", 
               RowBox[{"allsols", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Generate", " ", "table", " ", "of", " ", "values", " ", "of", " ", 
          "the", " ", "polynomials"}], ",", " ", 
         RowBox[{"with", " ", "Qpoints", " ", "filled", " ", "in"}]}], "*)"}],
        "\[IndentingNewLine]", 
       RowBox[{"Monomials", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Qs", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"powers", "[", 
                RowBox[{"[", "n", "]"}], "]"}], "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "sols", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"TableOfValues", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Monomials", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{"Qpoints", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"Length", "[", "Qpoints", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Approximate", " ", "the", " ", "zero", " ", "set", " ", "of", " ", 
         "polynomials", " ", "with", " ", "RootApproximant"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"ns", "=", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"$MaxExtraPrecision", "=", "1000"}], "}"}], ",", 
          RowBox[{"RootApproximant", "[", 
           RowBox[{"Chop", "[", 
            RowBox[{
             RowBox[{"RowReduce", "[", 
              RowBox[{"Chop", "[", 
               RowBox[{
                RowBox[{"NullSpace", "[", "TableOfValues", "]"}], ",", 
                RowBox[{"10", "^", 
                 RowBox[{"(", 
                  RowBox[{"-", "900"}], ")"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "900"}], ")"}]}]}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"The", " ", "final", " ", "equations"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"EqsFPPqKeum", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"EqsFPPqKeum", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Monomials", "[", 
                RowBox[{"[", "k", "]"}], "]"}], 
               RowBox[{
                RowBox[{"ns", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", 
                RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "ns", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
        ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqsFPPqKeum", "=", 
     RowBox[{"DeleteDuplicates", "[", "EqsFPPqKeum", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "EqsFPPqKeum", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ByteCount", "[", 
      RowBox[{"EqsFPPqKeum", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "EqsFPPqKeum", "]"}]}], "}"}]}], "]"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Rationalize", " ", "the", " ", "denominators"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqsFPPqnKeum", "=", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", "EqsFPPqKeum", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ByteCount", "[", "EqsFPPqnKeum", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ByteCount", "[", 
      RowBox[{"EqsFPPqnKeum", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "EqsFPPqnKeum", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "EqsFPPqnKeum", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8649929479157515`*^9, 3.8649930038398066`*^9}, {
   3.8649930400977535`*^9, 3.864993054955407*^9}, {3.864993103482897*^9, 
   3.8649931068472257`*^9}, 3.864993723440795*^9, {3.8650034500719185`*^9, 
   3.8650034502082477`*^9}, {3.8650042631838455`*^9, 
   3.8650042633961897`*^9}, {3.8650050715000143`*^9, 3.865005095630024*^9}, {
   3.865006577625862*^9, 3.8650065824868593`*^9}, {3.8650074141779647`*^9, 
   3.8650074357774067`*^9}, {3.8650075463486214`*^9, 
   3.8650075464081454`*^9}, {3.8650203302462025`*^9, 
   3.8650203585388575`*^9}, {3.865020433041684*^9, 3.865020434694022*^9}, {
   3.865078486989239*^9, 3.8650784896699886`*^9}, {3.865079473340658*^9, 
   3.8650794964417944`*^9}, {3.8650804567177353`*^9, 
   3.8650804585175495`*^9}, {3.865123160647346*^9, 3.86512316562749*^9}, {
   3.8651233911183395`*^9, 3.865123392833922*^9}, {3.8651238206293087`*^9, 
   3.865123823349516*^9}, 3.865123855786933*^9, {3.8651239769728265`*^9, 
   3.8651239790362034`*^9}, {3.866238172664034*^9, 
   3.866238175792034*^9}},ExpressionUUID->"b2ffeb3e-27cd-4a31-b56e-\
fb1f0242fa1d"]
}, Open  ]],

Cell["\<\
Success! Now, we will run the beautification code
\
\>", "Subsection",
 CellChangeTimes->{{3.8666403511464157`*^9, 
  3.866640369254552*^9}},ExpressionUUID->"1a6a8b1c-f2d9-482a-b88e-\
15ca5f218026"],

Cell[CellGroupData[{

Cell["\<\
Let\[CloseCurlyQuote]s start with 0-graded C_7 part i.e. indexes 1-12. 
\
\>", "Subsection",
 CellChangeTimes->{{3.8652479460099974`*^9, 3.8652479773411016`*^9}, {
  3.8653316974876504`*^9, 3.865331702614335*^9}, {3.8654440295534873`*^9, 
  3.8654440297314873`*^9}, {3.865444350771132*^9, 3.865444354438132*^9}, {
  3.8654559333968368`*^9, 
  3.8654559361082435`*^9}},ExpressionUUID->"1c303510-3404-4eef-b1ec-\
7cf1e99ffe8d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GradedEqs", "=", 
   RowBox[{"Take", "[", 
    RowBox[{"EqsFPPKeum", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<c\>\"", ",", 
        RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "GradedEqs", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GradedMonoms", "=", 
   RowBox[{
    RowBox[{"MonomialList", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"GradedEqs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "GradedEqs", "]"}]}], "}"}]}], "]"}], ",", 
      "Qs"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"MonomialList", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"GradedEqs", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "GradedEqs", "]"}]}], "}"}]}], "]"}], ",", 
        "Qs"}], "]"}], "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Qs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "->", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "Qs", "]"}]}], "}"}]}], "]"}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumGradedMonoms", "=", 
   RowBox[{"Length", "[", "GradedMonoms", "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Each", " ", "column", " ", "represents", " ", "a", " ", 
    RowBox[{"polynomial", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoeffMatrix", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"GradedEqs", ",", 
        RowBox[{"GradedMonoms", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "GradedMonoms", "]"}]}], "}"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GenLinComb", "=", 
   RowBox[{"GradedEqs", ".", "cs"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8652479881900434`*^9, 3.8652480306868305`*^9}, {
   3.865248080393138*^9, 3.8652481348745823`*^9}, {3.8652481881161118`*^9, 
   3.8652483459081235`*^9}, {3.865283655505775*^9, 3.865283839716963*^9}, {
   3.865284006601812*^9, 3.865284071968693*^9}, {3.8652841042555947`*^9, 
   3.865284114351591*^9}, {3.8653260675323296`*^9, 3.8653260744868965`*^9}, {
   3.8653317072278795`*^9, 3.8653317867852926`*^9}, {3.865331817880209*^9, 
   3.865331866119646*^9}, {3.8654445915330477`*^9, 3.8654445945608807`*^9}, {
   3.8654559293106136`*^9, 3.865455930660614*^9}, 
   3.8832358642385883`*^9},ExpressionUUID->"02d8bce7-3d8b-4cd3-ad8f-\
9e9c512fbf4a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["Q0", "3"], ",", 
   RowBox[{"Q0", " ", "Q1", " ", "Q6"}], ",", 
   RowBox[{"Q0", " ", "Q1", " ", "Q9"}], ",", 
   RowBox[{"Q0", " ", "Q2", " ", "Q4"}], ",", 
   RowBox[{"Q0", " ", "Q2", " ", "Q7"}], ",", 
   RowBox[{"Q0", " ", "Q3", " ", "Q5"}], ",", 
   RowBox[{"Q0", " ", "Q3", " ", "Q8"}], ",", 
   RowBox[{
    SuperscriptBox["Q1", "2"], " ", "Q5"}], ",", 
   RowBox[{
    SuperscriptBox["Q1", "2"], " ", "Q8"}], ",", 
   RowBox[{"Q1", " ", "Q2", " ", "Q3"}], ",", 
   RowBox[{"Q1", " ", 
    SuperscriptBox["Q4", "2"]}], ",", 
   RowBox[{"Q1", " ", "Q4", " ", "Q7"}], ",", 
   RowBox[{"Q1", " ", 
    SuperscriptBox["Q7", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["Q2", "2"], " ", "Q6"}], ",", 
   RowBox[{
    SuperscriptBox["Q2", "2"], " ", "Q9"}], ",", 
   RowBox[{"Q2", " ", 
    SuperscriptBox["Q5", "2"]}], ",", 
   RowBox[{"Q2", " ", "Q5", " ", "Q8"}], ",", 
   RowBox[{"Q2", " ", 
    SuperscriptBox["Q8", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["Q3", "2"], " ", "Q4"}], ",", 
   RowBox[{
    SuperscriptBox["Q3", "2"], " ", "Q7"}], ",", 
   RowBox[{"Q3", " ", 
    SuperscriptBox["Q6", "2"]}], ",", 
   RowBox[{"Q3", " ", "Q6", " ", "Q9"}], ",", 
   RowBox[{"Q3", " ", 
    SuperscriptBox["Q9", "2"]}], ",", 
   RowBox[{"Q4", " ", "Q5", " ", "Q6"}], ",", 
   RowBox[{"Q4", " ", "Q5", " ", "Q9"}], ",", 
   RowBox[{"Q4", " ", "Q6", " ", "Q8"}], ",", 
   RowBox[{"Q4", " ", "Q8", " ", "Q9"}], ",", 
   RowBox[{"Q5", " ", "Q6", " ", "Q7"}], ",", 
   RowBox[{"Q5", " ", "Q7", " ", "Q9"}], ",", 
   RowBox[{"Q6", " ", "Q7", " ", "Q8"}], ",", 
   RowBox[{"Q7", " ", "Q8", " ", "Q9"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8654562862286925`*^9, 3.86545970210355*^9, 
  3.8654969446229057`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"6750168a-708f-4ef6-acfe-2e1c760fc07b"],

Cell[BoxData["31"], "Output",
 CellChangeTimes->{3.8654562862286925`*^9, 3.86545970210355*^9, 
  3.865496944639906*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"4f4529ab-07c6-4e1a-be42-4bc64d445325"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AllSolutions", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DesiredMaxMonoms", "=", "18"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"iteration", "=", "1"}], ",", 
    RowBox[{"iteration", "<=", "3000"}], ",", 
    RowBox[{"iteration", "++"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"iteration", ",", "200"}], "]"}], "==", "0"}], ",", " ", 
       RowBox[{"Print", "[", "iteration", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"RandomToBeOne", "=", 
      RowBox[{"RandomInteger", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "[", "GradedMonoms", "]"}]}], "}"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"IndicesInUse", "=", 
      RowBox[{"{", "RandomToBeOne", "}"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"MatrixCoeffsInUse", "=", 
      RowBox[{"{", 
       RowBox[{"CoeffMatrix", "[", 
        RowBox[{"[", "RandomToBeOne", "]"}], "]"}], "}"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"EquationsToSolve", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"CoeffMatrix", "[", 
          RowBox[{"[", "RandomToBeOne", "]"}], "]"}], ".", "cs"}], " ", "==", 
        " ", "1"}], "}"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"EquationsToSolve", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "False"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<WTF\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "RandomToBeOne", "]"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{"CoeffMatrix", "[", 
           RowBox[{"[", "RandomToBeOne", "]"}], "]"}], ".", "cs"}], "]"}], 
        ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Now", " ", "we", " ", "set", " ", "monomials", " ", "to", " ", 
       "zero"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", " ", 
       RowBox[{
        RowBox[{"MatrixRank", "[", "MatrixCoeffsInUse", "]"}], "<", 
        RowBox[{"Length", "[", "GradedEqs", "]"}]}], ",", " ", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"RandomToBeZero", "=", 
         RowBox[{"RandomChoice", "[", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"Length", "[", "GradedMonoms", "]"}], "]"}], ",", 
            "IndicesInUse"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"IndicesInUse", ",", "RandomToBeZero"}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"TestMatrixCoeffsInUse", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"MatrixCoeffsInUse", ",", 
           RowBox[{"CoeffMatrix", "[", 
            RowBox[{"[", "RandomToBeZero", "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"MatrixRank", "[", "TestMatrixCoeffsInUse", "]"}], ">", 
           RowBox[{"MatrixRank", "[", "MatrixCoeffsInUse", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"EquationsToSolve", ",", " ", 
             RowBox[{"0", "==", 
              RowBox[{
               RowBox[{"CoeffMatrix", "[", 
                RowBox[{"[", "RandomToBeZero", "]"}], "]"}], ".", "cs"}]}]}], 
            "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"MatrixCoeffsInUse", ",", " ", 
             RowBox[{"CoeffMatrix", "[", 
              RowBox[{"[", "RandomToBeZero", "]"}], "]"}]}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"SolutionsC", "=", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"NSolve", "[", 
         RowBox[{"EquationsToSolve", ",", "cs", ",", "50"}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "900"}], ")"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"NewEquation", "=", 
      RowBox[{"Chop", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{"GenLinComb", "/.", 
         RowBox[{"SolutionsC", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"NumMonoms", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"MonomialList", "[", "NewEquation", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"NumMonoms", "<=", "DesiredMaxMonoms"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Generate", " ", "new", " ", "polynomial", " ", "with", " ", 
         RowBox[{"RootApproximant", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"NewEquation", "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RootApproximant", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"NewEquation", ",", 
               RowBox[{"GradedMonoms", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], " ", 
            RowBox[{"GradedMonoms", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "GradedMonoms", "]"}]}], "}"}]}], "]"}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"AllSolutions", ",", "NewEquation"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Iteration: \>\"", ",", " ", 
          RowBox[{"ToString", "[", "iteration", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "NumMonoms", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "NewEquation", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.865248394768257*^9, 3.865248516341273*^9}, {
   3.8652541140799007`*^9, 3.865254396740247*^9}, {3.865254427858147*^9, 
   3.8652545854822397`*^9}, {3.865254663917498*^9, 3.8652549608348427`*^9}, {
   3.8652550061692677`*^9, 3.8652550731279316`*^9}, {3.8652551451181307`*^9, 
   3.8652551454601264`*^9}, {3.865260032164467*^9, 3.8652600367581434`*^9}, 
   3.8652600983657656`*^9, {3.865260214786316*^9, 3.8652602159263167`*^9}, {
   3.8652603448512473`*^9, 3.86526034500731*^9}, {3.8652840896981363`*^9, 
   3.8652840901621294`*^9}, 3.8652841201996555`*^9, {3.8652842650096974`*^9, 
   3.8652843299036603`*^9}, {3.8652846521546326`*^9, 3.865284775104138*^9}, {
   3.8652853522353354`*^9, 3.865285464188054*^9}, {3.865285535638814*^9, 
   3.865285649427453*^9}, 3.8652856985764427`*^9, {3.8652857361710386`*^9, 
   3.8652858665903*^9}, {3.865325508255195*^9, 3.8653255222755466`*^9}, {
   3.865325590245324*^9, 3.865325600732788*^9}, {3.865325673759122*^9, 
   3.865325744508872*^9}, {3.8653258006000013`*^9, 3.865325828603987*^9}, {
   3.8653258660891027`*^9, 3.8653259132671857`*^9}, {3.8653259621016755`*^9, 
   3.865326084604538*^9}, {3.865326283143115*^9, 3.8653265474210567`*^9}, 
   3.8653267000528765`*^9, {3.865326804438919*^9, 3.8653268069354334`*^9}, {
   3.8653268646245165`*^9, 3.8653269254212904`*^9}, {3.8653271455081663`*^9, 
   3.865327145676437*^9}, {3.865327183929243*^9, 3.865327216212927*^9}, {
   3.865327253431243*^9, 3.865327314841159*^9}, {3.865327542957817*^9, 
   3.865327614559006*^9}, {3.8653277384062195`*^9, 3.865327762157054*^9}, {
   3.865327823143298*^9, 3.8653278235558467`*^9}, {3.86532952781658*^9, 
   3.865329555752003*^9}, {3.865329727798744*^9, 3.8653297453995843`*^9}, {
   3.865331535388988*^9, 3.8653315394585524`*^9}, {3.8653315714387093`*^9, 
   3.8653315716433134`*^9}, {3.8653317644048386`*^9, 3.865331848597439*^9}, {
   3.865332159625476*^9, 3.865332159826476*^9}, 3.865332603253805*^9, {
   3.8653326500176563`*^9, 3.8653326501496563`*^9}, {3.8653329037484055`*^9, 
   3.8653329049884057`*^9}, {3.865334419053022*^9, 3.86533441965406*^9}, {
   3.8653348498493557`*^9, 3.8653348576222334`*^9}, {3.8653357943618245`*^9, 
   3.865335804533615*^9}, {3.8654516427343597`*^9, 3.86545164333836*^9}, {
   3.8654522164297714`*^9, 3.865452244011963*^9}, {3.865456072810096*^9, 
   3.8654560735630946`*^9}, {3.8654968620238705`*^9, 
   3.8654968622258706`*^9}, {3.883235854426464*^9, 
   3.8832358883080893`*^9}},ExpressionUUID->"7dfd3e89-3cc3-4619-be41-\
0f610afbf31e"],

Cell[CellGroupData[{

Cell[BoxData["200"], "Print",
 CellChangeTimes->{3.865456314626728*^9, 3.865459728802252*^9, 
  3.8654969717684226`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"7f691af5-0c0a-49e2-9336-668f41fd7a2f"],

Cell[BoxData["400"], "Print",
 CellChangeTimes->{3.865456314626728*^9, 3.865459728802252*^9, 
  3.8654970086494236`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"38872573-7d98-434f-b643-61ddd267bc16"],

Cell[BoxData["600"], "Print",
 CellChangeTimes->{3.865456314626728*^9, 3.865459728802252*^9, 
  3.8654970368974237`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"0e4a2f11-1381-47e0-bd14-33d810edbe93"],

Cell[BoxData["800"], "Print",
 CellChangeTimes->{3.865456314626728*^9, 3.865459728802252*^9, 
  3.8654970662614217`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"bc9f5164-133f-438a-9448-224ac1d21a44"],

Cell[BoxData["1000"], "Print",
 CellChangeTimes->{3.865456314626728*^9, 3.865459728802252*^9, 
  3.8654970958194213`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"beca2f0c-eb86-4780-99e8-d0861ad932af"],

Cell[BoxData["1200"], "Print",
 CellChangeTimes->{3.865456314626728*^9, 3.865459728802252*^9, 
  3.865497125087934*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"874d59e4-68cc-4f26-ba6e-15ca44a903f3"],

Cell[BoxData["1400"], "Print",
 CellChangeTimes->{3.865456314626728*^9, 3.865459728802252*^9, 
  3.8654971578739457`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"49902447-7e79-4d53-a59b-09b0eaba624f"],

Cell[BoxData["1600"], "Print",
 CellChangeTimes->{3.865456314626728*^9, 3.865459728802252*^9, 
  3.8654971857299433`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"e4dd071f-0c03-4c9b-9946-2ce6589fefdf"],

Cell[BoxData["1800"], "Print",
 CellChangeTimes->{3.865456314626728*^9, 3.865459728802252*^9, 
  3.865497221365961*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"4c8b2bb6-a367-47b1-aa5c-c626c3002399"],

Cell[BoxData["2000"], "Print",
 CellChangeTimes->{3.865456314626728*^9, 3.865459728802252*^9, 
  3.865497251009959*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"c02cc071-70c3-4ee8-bee1-9dd76ff6f35b"],

Cell[BoxData["2200"], "Print",
 CellChangeTimes->{3.865456314626728*^9, 3.865459728802252*^9, 
  3.8654972805650377`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"fc9b8873-25dd-484c-b03a-ee0665efe1ea"],

Cell[BoxData["2400"], "Print",
 CellChangeTimes->{3.865456314626728*^9, 3.865459728802252*^9, 
  3.8654973094040384`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"defd9c8b-9700-4372-96e9-fa141af0b50f"],

Cell[BoxData["2600"], "Print",
 CellChangeTimes->{3.865456314626728*^9, 3.865459728802252*^9, 
  3.8654973400250387`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"098ccff7-44b5-4d8c-a97d-5800c14a3235"],

Cell[BoxData["2800"], "Print",
 CellChangeTimes->{3.865456314626728*^9, 3.865459728802252*^9, 
  3.8654973711110373`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"589221ac-33bf-4d3d-acaf-64c05acc31bb"],

Cell[BoxData["3000"], "Print",
 CellChangeTimes->{3.865456314626728*^9, 3.865459728802252*^9, 
  3.865497399541038*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"4aad3f7e-8850-4e9c-8381-a16f8f66bff3"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"C3Aut", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q0", "->", "Q0"}], ",", 
     RowBox[{"Q1", "->", "Q2"}], ",", " ", 
     RowBox[{"Q2", "->", "Q3"}], ",", 
     RowBox[{"Q3", "->", "Q1"}], ",", 
     RowBox[{"Q4", "->", "Q5"}], ",", 
     RowBox[{"Q5", "->", "Q6"}], ",", 
     RowBox[{"Q6", "->", "Q4"}], ",", 
     RowBox[{"Q7", "->", "Q8"}], ",", 
     RowBox[{"Q8", "->", "Q9"}], ",", 
     RowBox[{"Q9", "->", "Q7"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.865248394768257*^9, 3.865248516341273*^9}, {
   3.8652541140799007`*^9, 3.865254396740247*^9}, {3.865254427858147*^9, 
   3.8652545854822397`*^9}, {3.865254663917498*^9, 3.8652549608348427`*^9}, {
   3.8652550061692677`*^9, 3.8652550731279316`*^9}, {3.8652551451181307`*^9, 
   3.8652551454601264`*^9}, {3.865260032164467*^9, 3.8652600367581434`*^9}, 
   3.8652600983657656`*^9, {3.865260356601079*^9, 3.8652603568211355`*^9}, {
   3.865326475881017*^9, 3.8653264830383472`*^9}, {3.865326542701312*^9, 
   3.86532654287901*^9}, 3.8654561479142885`*^9, {3.8654968672598805`*^9, 
   3.8654969052589073`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"a493e56c-7ebb-4425-b411-d39d4ee462a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Sort", " ", "by", " ", "ByteCount"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Length", "[", "AllSolutions", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SortedSolutionsIndex", "=", 
     RowBox[{"Sort", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ByteCount", "[", 
           RowBox[{"AllSolutions", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "AllSolutions", "]"}]}], "}"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BestEqs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"currentrank", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "<=", 
       RowBox[{"Length", "[", "SortedSolutionsIndex", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"index", "=", 
        RowBox[{
         RowBox[{"SortedSolutionsIndex", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Try", " ", "the", " ", "C3", " ", "action"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"BestEqsTry", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"BestEqs", ",", 
          RowBox[{"AllSolutions", "[", 
           RowBox[{"[", "index", "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"MatrixCoeffsBest", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"BestEqsTry", ",", 
            RowBox[{"GradedMonoms", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "GradedMonoms", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", "MatrixCoeffsBest", "]"}], ">", 
          "currentrank"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"BestEqs", "=", "BestEqsTry"}], ";", "\[IndentingNewLine]", 
          RowBox[{"currentrank", "++"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Order", " ", "1"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"BestEqsTry", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"BestEqs", ",", 
          RowBox[{
           RowBox[{"AllSolutions", "[", 
            RowBox[{"[", "index", "]"}], "]"}], "/.", "C3Aut"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"MatrixCoeffsBest", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"BestEqsTry", ",", 
            RowBox[{"GradedMonoms", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "GradedMonoms", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", "MatrixCoeffsBest", "]"}], ">", 
          "currentrank"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"BestEqs", "=", "BestEqsTry"}], ";", "\[IndentingNewLine]", 
          RowBox[{"currentrank", "++"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Order", " ", "2"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"BestEqsTry", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"BestEqs", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AllSolutions", "[", 
              RowBox[{"[", "index", "]"}], "]"}], "/.", "C3Aut"}], ")"}], "/.",
            "C3Aut"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"MatrixCoeffsBest", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"BestEqsTry", ",", 
            RowBox[{"GradedMonoms", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "GradedMonoms", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", "MatrixCoeffsBest", "]"}], ">", 
          "currentrank"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"BestEqs", "=", "BestEqsTry"}], ";", "\[IndentingNewLine]", 
          RowBox[{"currentrank", "++"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "currentrank", "\[IndentingNewLine]", 
   "BestEqs", "\[IndentingNewLine]", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"MonomialList", "[", 
        RowBox[{"BestEqs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "BestEqs", "]"}]}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8653286741179824`*^9, 3.865328700165799*^9}, {
  3.865328796757903*^9, 3.8653287988364697`*^9}, {3.865328896257267*^9, 
  3.8653289146243467`*^9}, {3.8653290010858974`*^9, 3.8653292468804665`*^9}, {
  3.8653292915485935`*^9, 3.8653294184924755`*^9}, {3.8653317934350433`*^9, 
  3.8653318233608704`*^9}, {3.865451658647876*^9, 3.8654516784543357`*^9}, {
  3.865456165383813*^9, 3.865456216991246*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"f891c4e1-6cdd-412e-aa41-48d512c9d150"],

Cell[BoxData["1541"], "Output",
 CellChangeTimes->{3.8654570210902543`*^9, 3.8654604284396296`*^9, 
  3.8654973997550383`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"e6c63695-4c4d-492d-9c74-364804318b46"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{3.8654570210902543`*^9, 3.8654604284396296`*^9, 
  3.865497817985038*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"e7964390-8d67-41a2-847a-229e2dfff61f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{"57", "+", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "3"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", "Q1", " ", "Q2", " ", "Q3"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["Q3", "2"], " ", "Q4"}], "+", 
    RowBox[{
     SuperscriptBox["Q1", "2"], " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q3", " ", "Q5"}], "+", 
    RowBox[{"Q2", " ", 
     SuperscriptBox["Q5", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", 
     SuperscriptBox["Q6", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q9"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", "Q3", " ", "Q6", " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{"57", "+", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "3"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", "Q1", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q2", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q4", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["Q1", "2"], " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q6"}], "+", 
    RowBox[{
     SuperscriptBox["Q2", "2"], " ", "Q6"}], "+", 
    RowBox[{"Q3", " ", 
     SuperscriptBox["Q6", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q2", " ", "Q7"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", "Q1", " ", "Q4", " ", "Q7"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{"57", "+", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "3"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", "Q1", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q2", " ", "Q4"}], "+", 
    RowBox[{
     SuperscriptBox["Q3", "2"], " ", "Q4"}], "+", 
    RowBox[{"Q1", " ", 
     SuperscriptBox["Q4", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q3", " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", 
     SuperscriptBox["Q5", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["Q2", "2"], " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q3", " ", "Q8"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", "Q2", " ", "Q5", " ", "Q8"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1113"}], "-", 
        RowBox[{"107", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["Q0", "3"]}], "1792"], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q2", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q3", "2"], " ", "Q4"}], "+", 
    RowBox[{
     SuperscriptBox["Q1", "2"], " ", "Q5"}], "+", 
    RowBox[{"Q0", " ", "Q3", " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", 
     SuperscriptBox["Q5", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{"35", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q6"}], "+", 
    RowBox[{"Q0", " ", "Q2", " ", "Q7"}], "+", 
    RowBox[{
     SuperscriptBox["Q3", "2"], " ", "Q7"}], "+", 
    RowBox[{
     SuperscriptBox["Q1", "2"], " ", "Q8"}], "+", 
    FractionBox[
     RowBox[{"Q0", " ", "Q1", " ", "Q9"}], "2"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1113"}], "-", 
        RowBox[{"107", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["Q0", "3"]}], "1792"], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{"35", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q2", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q3", " ", "Q5"}], "+", 
    RowBox[{"Q0", " ", "Q1", " ", "Q6"}], "+", 
    RowBox[{
     SuperscriptBox["Q2", "2"], " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", 
     SuperscriptBox["Q6", "2"]}], "+", 
    FractionBox[
     RowBox[{"Q0", " ", "Q2", " ", "Q7"}], "2"], "+", 
    RowBox[{
     SuperscriptBox["Q1", "2"], " ", "Q8"}], "+", 
    RowBox[{"Q0", " ", "Q3", " ", "Q8"}], "+", 
    RowBox[{
     SuperscriptBox["Q2", "2"], " ", "Q9"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1113"}], "-", 
        RowBox[{"107", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["Q0", "3"]}], "1792"], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{"Q0", " ", "Q2", " ", "Q4"}], "+", 
    RowBox[{
     SuperscriptBox["Q3", "2"], " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q4", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{"35", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q3", " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q6"}], "+", 
    RowBox[{
     SuperscriptBox["Q3", "2"], " ", "Q7"}], "+", 
    FractionBox[
     RowBox[{"Q0", " ", "Q3", " ", "Q8"}], "2"], "+", 
    RowBox[{"Q0", " ", "Q1", " ", "Q9"}], "+", 
    RowBox[{
     SuperscriptBox["Q2", "2"], " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "57"}], "-", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "3"]}], "-", 
    RowBox[{"2", " ", "Q1", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q3", "2"], " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q4", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q5"}], "+", 
    RowBox[{"2", " ", "Q0", " ", "Q3", " ", "Q5"}], "+", 
    RowBox[{"Q0", " ", "Q1", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q3", "2"], " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q4", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q9"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2541", "+", 
        RowBox[{"167", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["Q0", "3"]}], "7168"], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q4", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", 
     SuperscriptBox["Q5", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "56"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "21"}], "+", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q4", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", 
     SuperscriptBox["Q6", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q2", " ", "Q7"}], "+", 
    RowBox[{"Q1", " ", "Q4", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q3", " ", "Q8"}], "+", 
    RowBox[{"Q2", " ", "Q5", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q9"}], "+", 
    RowBox[{"Q3", " ", "Q6", " ", "Q9"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"1699", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["Q0", "3"]}], "7232"], "+", 
    RowBox[{
     FractionBox["1", "113"], " ", 
     RowBox[{"(", 
      RowBox[{"487", "+", 
       RowBox[{"27", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{"Q0", " ", "Q2", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "113"], " ", 
     RowBox[{"(", 
      RowBox[{"158", "-", 
       RowBox[{"46", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q4", "2"]}], "+", 
    RowBox[{"Q0", " ", "Q3", " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "113"], " ", 
     RowBox[{"(", 
      RowBox[{"158", "-", 
       RowBox[{"46", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", 
     SuperscriptBox["Q5", "2"]}], "+", 
    RowBox[{"Q0", " ", "Q1", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "226"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "207"}], "+", 
       RowBox[{"189", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q4", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "113"], " ", 
     RowBox[{"(", 
      RowBox[{"158", "-", 
       RowBox[{"46", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", 
     SuperscriptBox["Q6", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "452"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "315"}], "+", 
       RowBox[{"209", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q5", " ", "Q6", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "452"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "315"}], "+", 
       RowBox[{"209", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q4", " ", "Q6", " ", "Q8"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "371"}], "+", 
        RowBox[{"889", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "Q6", " ", "Q7", " ", "Q8"}], "1808"], 
    "+", 
    RowBox[{
     FractionBox["1", "452"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "315"}], "+", 
       RowBox[{"209", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q4", " ", "Q5", " ", "Q9"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "371"}], "+", 
        RowBox[{"889", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "Q5", " ", "Q7", " ", "Q9"}], "1808"], 
    "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "371"}], "+", 
        RowBox[{"889", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "Q4", " ", "Q8", " ", "Q9"}], "1808"], 
    "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1813", "+", 
        RowBox[{"3297", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "Q7", " ", "Q8", " ", "Q9"}], 
     "7232"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1287"}], "+", 
        RowBox[{"75", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["Q0", "3"]}], "4864"], "+", 
    RowBox[{
     FractionBox["1", "76"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "65"}], "+", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "304"], " ", 
     RowBox[{"(", 
      RowBox[{"201", "-", 
       RowBox[{"37", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q2", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "38"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "41"}], "-", 
       RowBox[{"19", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q3", "2"], " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "152"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "17"}], "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q6"}], "+", 
    RowBox[{
     SuperscriptBox["Q2", "2"], " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "19"], " ", 
     RowBox[{"(", 
      RowBox[{"17", "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", 
     SuperscriptBox["Q6", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "38"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q2", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "38"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "15"}], "-", 
       RowBox[{"33", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q3", "2"], " ", "Q7"}], "-", 
    FractionBox[
     RowBox[{"16", " ", "Q5", " ", "Q6", " ", "Q7"}], "19"], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["Q1", "2"], " ", "Q8"}], "19"], "+", 
    RowBox[{
     FractionBox["1", "19"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q3", " ", "Q8"}], "-", 
    FractionBox[
     RowBox[{"Q2", " ", "Q5", " ", "Q8"}], "19"], "+", 
    RowBox[{
     FractionBox["1", "38"], " ", 
     RowBox[{"(", 
      RowBox[{"27", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q9"}], "+", 
    FractionBox[
     RowBox[{"8", " ", "Q4", " ", "Q5", " ", "Q9"}], "19"], "+", 
    RowBox[{
     FractionBox["1", "19"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "14"}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q5", " ", "Q7", " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "19"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "21"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", 
     SuperscriptBox["Q9", "2"]}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1287"}], "+", 
        RowBox[{"75", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["Q0", "3"]}], "4864"], "+", 
    RowBox[{
     FractionBox["1", "76"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "65"}], "+", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "152"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "17"}], "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q2", " ", "Q4"}], "+", 
    RowBox[{
     SuperscriptBox["Q3", "2"], " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "19"], " ", 
     RowBox[{"(", 
      RowBox[{"17", "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q4", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "38"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "41"}], "-", 
       RowBox[{"19", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "304"], " ", 
     RowBox[{"(", 
      RowBox[{"201", "-", 
       RowBox[{"37", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q3", " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "38"], " ", 
     RowBox[{"(", 
      RowBox[{"27", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q3", "2"], " ", "Q7"}], "+", 
    FractionBox[
     RowBox[{"8", " ", "Q5", " ", "Q6", " ", "Q7"}], "19"], "+", 
    RowBox[{
     FractionBox["1", "19"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "21"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q7", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "38"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "15"}], "-", 
       RowBox[{"33", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "38"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q3", " ", "Q8"}], "-", 
    FractionBox[
     RowBox[{"16", " ", "Q4", " ", "Q6", " ", "Q8"}], "19"], "+", 
    RowBox[{
     FractionBox["1", "19"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "14"}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q6", " ", "Q7", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "19"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q9"}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["Q2", "2"], " ", "Q9"}], "19"], "-", 
    FractionBox[
     RowBox[{"Q3", " ", "Q6", " ", "Q9"}], "19"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1287"}], "+", 
        RowBox[{"75", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["Q0", "3"]}], "4864"], "+", 
    RowBox[{
     FractionBox["1", "76"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "65"}], "+", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{
     SuperscriptBox["Q1", "2"], " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "152"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "17"}], "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q3", " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "19"], " ", 
     RowBox[{"(", 
      RowBox[{"17", "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", 
     SuperscriptBox["Q5", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "304"], " ", 
     RowBox[{"(", 
      RowBox[{"201", "-", 
       RowBox[{"37", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "38"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "41"}], "-", 
       RowBox[{"19", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "19"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q2", " ", "Q7"}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["Q3", "2"], " ", "Q7"}], "19"], "-", 
    FractionBox[
     RowBox[{"Q1", " ", "Q4", " ", "Q7"}], "19"], "+", 
    RowBox[{
     FractionBox["1", "38"], " ", 
     RowBox[{"(", 
      RowBox[{"27", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q8"}], "+", 
    FractionBox[
     RowBox[{"8", " ", "Q4", " ", "Q6", " ", "Q8"}], "19"], "+", 
    RowBox[{
     FractionBox["1", "19"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "21"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", 
     SuperscriptBox["Q8", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "38"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "38"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "15"}], "-", 
       RowBox[{"33", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q9"}], "-", 
    FractionBox[
     RowBox[{"16", " ", "Q4", " ", "Q5", " ", "Q9"}], "19"], "+", 
    RowBox[{
     FractionBox["1", "19"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "14"}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q4", " ", "Q8", " ", "Q9"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8654570210902543`*^9, 3.8654604284396296`*^9, 
  3.8654978180010386`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"150e5825-327a-49c2-93cd-bd96909c68cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "10", ",", "10", ",", "10", ",", "11", ",", "12", ",", "12", ",", "12", ",",
    "12", ",", "16", ",", "17", ",", "17", ",", "17"}], "}"}]], "Output",
 CellChangeTimes->{3.8654570210902543`*^9, 3.8654604284396296`*^9, 
  3.865497818021037*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"7793c7ae-1267-40fd-a236-29c1f3b17bdb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Let\[CloseCurlyQuote]s start with 1-graded C_7 part i.e. indexes 13-24. 
\
\>", "Subsection",
 CellChangeTimes->{{3.8652479460099974`*^9, 
  3.8652479773411016`*^9}},ExpressionUUID->"14dda7c8-5e91-4ff4-b024-\
263fe73f82e6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Grade1Eqs", "=", 
   RowBox[{"Take", "[", 
    RowBox[{"EqsFPPKeum", ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "24"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<c\>\"", ",", 
        RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Grade1Eqs", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Grade1Monoms", "=", 
   RowBox[{
    RowBox[{"MonomialList", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Grade1Eqs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "Grade1Eqs", "]"}]}], "}"}]}], "]"}], ",", 
      "Qs"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"MonomialList", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Grade1Eqs", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "Grade1Eqs", "]"}]}], "}"}]}], "]"}], ",", 
        "Qs"}], "]"}], "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Qs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "->", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "Qs", "]"}]}], "}"}]}], "]"}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumGrade1Monoms", "=", 
   RowBox[{"Length", "[", "Grade1Monoms", "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Each", " ", "column", " ", "represents", " ", "a", " ", 
    RowBox[{"polynomial", ".", " ", "Rows"}], " ", "have", " ", "same", " ", 
    "monomial"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoeffMatrix", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"Grade1Eqs", ",", 
        RowBox[{"Grade1Monoms", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Grade1Monoms", "]"}]}], "}"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GenLinComb", "=", 
   RowBox[{"Grade1Eqs", ".", "cs"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8652479881900434`*^9, 3.8652480306868305`*^9}, {
   3.865248080393138*^9, 3.8652481348745823`*^9}, {3.8652481881161118`*^9, 
   3.8652483459081235`*^9}, {3.865283655505775*^9, 3.865283839716963*^9}, {
   3.865284006601812*^9, 3.865284071968693*^9}, {3.8652841042555947`*^9, 
   3.865284114351591*^9}, {3.8653260675323296`*^9, 3.8653260744868965`*^9}, 
   3.883235931555749*^9},ExpressionUUID->"57d39071-e6ae-46aa-9456-\
07e321182cb1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["Q0", "2"], " ", "Q6"}], ",", 
   RowBox[{
    SuperscriptBox["Q0", "2"], " ", "Q9"}], ",", 
   RowBox[{"Q0", " ", "Q1", " ", "Q5"}], ",", 
   RowBox[{"Q0", " ", "Q1", " ", "Q8"}], ",", 
   RowBox[{"Q0", " ", "Q2", " ", "Q3"}], ",", 
   RowBox[{"Q0", " ", 
    SuperscriptBox["Q4", "2"]}], ",", 
   RowBox[{"Q0", " ", "Q4", " ", "Q7"}], ",", 
   RowBox[{"Q0", " ", 
    SuperscriptBox["Q7", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["Q1", "2"], " ", "Q2"}], ",", 
   RowBox[{"Q1", " ", "Q3", " ", "Q4"}], ",", 
   RowBox[{"Q1", " ", "Q3", " ", "Q7"}], ",", 
   RowBox[{"Q1", " ", 
    SuperscriptBox["Q6", "2"]}], ",", 
   RowBox[{"Q1", " ", "Q6", " ", "Q9"}], ",", 
   RowBox[{"Q1", " ", 
    SuperscriptBox["Q9", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["Q2", "2"], " ", "Q5"}], ",", 
   RowBox[{
    SuperscriptBox["Q2", "2"], " ", "Q8"}], ",", 
   RowBox[{"Q2", " ", "Q4", " ", "Q6"}], ",", 
   RowBox[{"Q2", " ", "Q4", " ", "Q9"}], ",", 
   RowBox[{"Q2", " ", "Q6", " ", "Q7"}], ",", 
   RowBox[{"Q2", " ", "Q7", " ", "Q9"}], ",", 
   SuperscriptBox["Q3", "3"], ",", 
   RowBox[{"Q3", " ", "Q5", " ", "Q6"}], ",", 
   RowBox[{"Q3", " ", "Q5", " ", "Q9"}], ",", 
   RowBox[{"Q3", " ", "Q6", " ", "Q8"}], ",", 
   RowBox[{"Q3", " ", "Q8", " ", "Q9"}], ",", 
   RowBox[{"Q4", " ", 
    SuperscriptBox["Q5", "2"]}], ",", 
   RowBox[{"Q4", " ", "Q5", " ", "Q8"}], ",", 
   RowBox[{"Q4", " ", 
    SuperscriptBox["Q8", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["Q5", "2"], " ", "Q7"}], ",", 
   RowBox[{"Q5", " ", "Q7", " ", "Q8"}], ",", 
   RowBox[{"Q7", " ", 
    SuperscriptBox["Q8", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.865248308293377*^9, 3.8652483470778203`*^9}, 
   3.865260154190565*^9, 3.865283841273317*^9, {3.8652840580599146`*^9, 
   3.8652840732320404`*^9}, {3.8652841070835953`*^9, 3.8652841150315876`*^9}, 
   3.865326076962578*^9, 3.8653265694217854`*^9, 3.8653268092620564`*^9, 
   3.8653276048341165`*^9, 3.8653297601514206`*^9, 3.865332139241049*^9, 
   3.8653326081877613`*^9, 3.8653326606741395`*^9, 3.865332949105158*^9, 
   3.8654437861503525`*^9, 3.8654525877214613`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"e75a01a5-0ff9-48cb-8cbc-21b782766754"],

Cell[BoxData["31"], "Output",
 CellChangeTimes->{{3.865248308293377*^9, 3.8652483470778203`*^9}, 
   3.865260154190565*^9, 3.865283841273317*^9, {3.8652840580599146`*^9, 
   3.8652840732320404`*^9}, {3.8652841070835953`*^9, 3.8652841150315876`*^9}, 
   3.865326076962578*^9, 3.8653265694217854`*^9, 3.8653268092620564`*^9, 
   3.8653276048341165`*^9, 3.8653297601514206`*^9, 3.865332139241049*^9, 
   3.8653326081877613`*^9, 3.8653326606741395`*^9, 3.865332949105158*^9, 
   3.8654437861503525`*^9, 3.86545258772546*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"5a709b0d-1e8f-4a13-885f-c2e1fc99fad3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AllSolutions", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DesiredMaxMonoms", "=", "18"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"iteration", "=", "1"}], ",", 
    RowBox[{"iteration", "<=", "7000"}], ",", 
    RowBox[{"iteration", "++"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"iteration", ",", "200"}], "]"}], "==", "0"}], ",", " ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Iteration: \>\"", ",", "iteration"}], "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"RandomToBeOne", "=", 
      RowBox[{"RandomInteger", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "[", "Grade1Monoms", "]"}]}], "}"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"IndicesInUse", "=", 
      RowBox[{"{", "RandomToBeOne", "}"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"MatrixCoeffsInUse", "=", 
      RowBox[{"{", 
       RowBox[{"CoeffMatrix", "[", 
        RowBox[{"[", "RandomToBeOne", "]"}], "]"}], "}"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"EquationsToSolve", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"CoeffMatrix", "[", 
          RowBox[{"[", "RandomToBeOne", "]"}], "]"}], ".", "cs"}], " ", "==", 
        " ", "1"}], "}"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"EquationsToSolve", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "False"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<WTF\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "RandomToBeOne", "]"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{"CoeffMatrix", "[", 
           RowBox[{"[", "RandomToBeOne", "]"}], "]"}], ".", "cs"}], "]"}], 
        ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Now", " ", "we", " ", "set", " ", "monomials", " ", "to", " ", 
       "zero"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", " ", 
       RowBox[{
        RowBox[{"MatrixRank", "[", "MatrixCoeffsInUse", "]"}], "<", 
        RowBox[{"Length", "[", "Grade1Eqs", "]"}]}], ",", " ", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"RandomToBeZero", "=", 
         RowBox[{"RandomChoice", "[", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"Length", "[", "Grade1Monoms", "]"}], "]"}], ",", 
            "IndicesInUse"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"IndicesInUse", ",", "RandomToBeZero"}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"TestMatrixCoeffsInUse", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"MatrixCoeffsInUse", ",", 
           RowBox[{"CoeffMatrix", "[", 
            RowBox[{"[", "RandomToBeZero", "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"MatrixRank", "[", "TestMatrixCoeffsInUse", "]"}], ">", 
           RowBox[{"MatrixRank", "[", "MatrixCoeffsInUse", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"EquationsToSolve", ",", " ", 
             RowBox[{"0", "==", 
              RowBox[{
               RowBox[{"CoeffMatrix", "[", 
                RowBox[{"[", "RandomToBeZero", "]"}], "]"}], ".", "cs"}]}]}], 
            "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"MatrixCoeffsInUse", "=", "TestMatrixCoeffsInUse"}], 
           ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"SolutionsC", "=", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"NSolve", "[", 
         RowBox[{"EquationsToSolve", ",", "cs", ",", "50"}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "900"}], ")"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"NewEquation", "=", 
      RowBox[{"Chop", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{"GenLinComb", "/.", 
         RowBox[{"SolutionsC", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"NumMonoms", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"MonomialList", "[", "NewEquation", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"NumMonoms", "<=", "DesiredMaxMonoms"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Generate", " ", "new", " ", "polynomial", " ", "with", " ", 
         RowBox[{"RootApproximant", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"NewEquation", "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RootApproximant", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"NewEquation", ",", 
               RowBox[{"Grade1Monoms", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], " ", 
            RowBox[{"Grade1Monoms", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "Grade1Monoms", "]"}]}], "}"}]}], "]"}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"AllSolutions", ",", "NewEquation"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Iteration: \>\"", ",", " ", 
          RowBox[{"ToString", "[", "iteration", "]"}], ",", " ", "\"\< \>\"", 
          ",", " ", "NumMonoms"}], "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "NumMonoms", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "NewEquation", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.865248394768257*^9, 3.865248516341273*^9}, {
   3.8652541140799007`*^9, 3.865254396740247*^9}, {3.865254427858147*^9, 
   3.8652545854822397`*^9}, {3.865254663917498*^9, 3.8652549608348427`*^9}, {
   3.8652550061692677`*^9, 3.8652550731279316`*^9}, {3.8652551451181307`*^9, 
   3.8652551454601264`*^9}, {3.865260032164467*^9, 3.8652600367581434`*^9}, 
   3.8652600983657656`*^9, {3.865260214786316*^9, 3.8652602159263167`*^9}, {
   3.8652603448512473`*^9, 3.86526034500731*^9}, {3.8652840896981363`*^9, 
   3.8652840901621294`*^9}, 3.8652841201996555`*^9, {3.8652842650096974`*^9, 
   3.8652843299036603`*^9}, {3.8652846521546326`*^9, 3.865284775104138*^9}, {
   3.8652853522353354`*^9, 3.865285464188054*^9}, {3.865285535638814*^9, 
   3.865285649427453*^9}, 3.8652856985764427`*^9, {3.8652857361710386`*^9, 
   3.8652858665903*^9}, {3.865325508255195*^9, 3.8653255222755466`*^9}, {
   3.865325590245324*^9, 3.865325600732788*^9}, {3.865325673759122*^9, 
   3.865325744508872*^9}, {3.8653258006000013`*^9, 3.865325828603987*^9}, {
   3.8653258660891027`*^9, 3.8653259132671857`*^9}, {3.8653259621016755`*^9, 
   3.865326084604538*^9}, {3.865326283143115*^9, 3.8653265474210567`*^9}, 
   3.8653267000528765`*^9, {3.865326804438919*^9, 3.8653268069354334`*^9}, {
   3.8653268646245165`*^9, 3.8653269254212904`*^9}, {3.8653271455081663`*^9, 
   3.865327145676437*^9}, {3.865327183929243*^9, 3.865327216212927*^9}, {
   3.865327253431243*^9, 3.865327314841159*^9}, {3.865327542957817*^9, 
   3.865327614559006*^9}, {3.8653277384062195`*^9, 3.865327762157054*^9}, {
   3.865327823143298*^9, 3.8653278235558467`*^9}, {3.86532952781658*^9, 
   3.865329555752003*^9}, {3.865329727798744*^9, 3.8653297453995843`*^9}, {
   3.865331535388988*^9, 3.8653315394585524`*^9}, {3.8653315714387093`*^9, 
   3.8653315716433134`*^9}, {3.865331909130638*^9, 3.86533190939568*^9}, {
   3.8653325804733715`*^9, 3.865332582879064*^9}, {3.8653326415052814`*^9, 
   3.8653326416412816`*^9}, {3.8653329230157056`*^9, 3.865332923232703*^9}, {
   3.865333225803226*^9, 3.865333230333746*^9}, {3.865333269964736*^9, 
   3.8653333121450725`*^9}, {3.8653333492262983`*^9, 
   3.8653333498482523`*^9}, {3.8653334019380813`*^9, 
   3.8653334262856493`*^9}, {3.8653335793585124`*^9, 3.865333625209169*^9}, {
   3.8653339651948075`*^9, 3.8653340521777105`*^9}, 3.8653340871495457`*^9, 
   3.865334472879441*^9, {3.865334567402499*^9, 3.8653345675263968`*^9}, {
   3.8653346478685503`*^9, 3.8653346866271467`*^9}, {3.8653348023359356`*^9, 
   3.865334829383005*^9}, {3.865334964451067*^9, 3.8653349673039*^9}, {
   3.8653351420810933`*^9, 3.865335142423565*^9}, {3.8653353251059113`*^9, 
   3.8653353351777115`*^9}, {3.8654435879997683`*^9, 3.865443591118965*^9}, {
   3.8654436486460686`*^9, 3.8654436490303926`*^9}, {3.865452381848897*^9, 
   3.8654523821909447`*^9}, {3.8832359057503223`*^9, 
   3.8832359119503603`*^9}},ExpressionUUID->"e488fc77-7e9d-4359-af59-\
a6bb26540fcc"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "200"}],
  SequenceForm["Iteration: ", 200],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654526142770205`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"e6ffd620-4ea4-4754-9dd9-a3cbc698d59b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "400"}],
  SequenceForm["Iteration: ", 400],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.865452643118022*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"d2820e6d-aa3d-45cf-974a-9b47c6c95b5e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "600"}],
  SequenceForm["Iteration: ", 600],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.865452674986023*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"3486d3e0-dd81-45cc-9d81-9164f9b8fcfc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "800"}],
  SequenceForm["Iteration: ", 800],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654527056326933`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"e851a9c6-7ae7-4a9b-a282-3a62f3a0b156"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1000"}],
  SequenceForm["Iteration: ", 1000],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654527353622465`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"89459c98-68c0-4474-a723-730be5c61c0a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1200"}],
  SequenceForm["Iteration: ", 1200],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654527690932465`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"12151ff0-8eb9-4f13-b4fe-d093b6e28627"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1400"}],
  SequenceForm["Iteration: ", 1400],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.865452798203245*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"35fa343e-2c6b-4f35-8c99-f7e748b16dc9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1600"}],
  SequenceForm["Iteration: ", 1600],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.865452832971246*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"216ecf61-f967-4a16-bcc6-378739e18540"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "1800"}],
  SequenceForm["Iteration: ", 1800],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654528633012466`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"a994ab50-a5b6-4cd1-941f-12ac9a7508ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "2000"}],
  SequenceForm["Iteration: ", 2000],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654528949822454`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"1384a04b-8b80-46f9-8872-ecc3e2507322"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "2200"}],
  SequenceForm["Iteration: ", 2200],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.865452925790247*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"bdcb175e-7a6d-4165-89bf-f651710ab178"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "2400"}],
  SequenceForm["Iteration: ", 2400],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654529582130227`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"bb532d26-eeb8-48d9-af26-bd00c6a223d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "2600"}],
  SequenceForm["Iteration: ", 2600],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654529892055326`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"b9b1c10d-94e4-403e-84af-b8464fa44095"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "2800"}],
  SequenceForm["Iteration: ", 2800],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.86545302049505*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"a8e3b5b3-509e-4e72-9869-754870e3df0d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "3000"}],
  SequenceForm["Iteration: ", 3000],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654530506960497`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"7017f53b-4dd1-46ef-a95f-2347fe299aab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "3200"}],
  SequenceForm["Iteration: ", 3200],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654530858820486`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"2ad82170-1d93-42f7-a5f7-fd64cfe4dd80"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "3400"}],
  SequenceForm["Iteration: ", 3400],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654531186900496`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"21970670-5b9d-4ceb-8d2b-c62449897f7f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "3600"}],
  SequenceForm["Iteration: ", 3600],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654531478490496`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"75bbecd4-2ae4-4f26-b012-c24a816ad80e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "3800"}],
  SequenceForm["Iteration: ", 3800],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.865453177007049*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"0c7ef13e-339e-430a-ac87-4d0aa6343de4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "4000"}],
  SequenceForm["Iteration: ", 4000],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654532083200493`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"e4c4bc3f-29e0-4220-9a1b-d471260491b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "4200"}],
  SequenceForm["Iteration: ", 4200],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654532402150497`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"a66c1d42-3ef6-4ab7-8871-6af8566758ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "4400"}],
  SequenceForm["Iteration: ", 4400],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.865453271025049*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"466b5213-bf06-4d5e-8700-959d99a15906"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "4600"}],
  SequenceForm["Iteration: ", 4600],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654533008560476`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"aebc03ba-cebe-40ee-a370-de76da7192bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "4800"}],
  SequenceForm["Iteration: ", 4800],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.865453336384049*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"d15e24f5-164e-4b07-a00f-e071cc6749b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "5000"}],
  SequenceForm["Iteration: ", 5000],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.86545336680505*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"85526e70-26b5-45c4-9e15-496ceb9b26b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "5200"}],
  SequenceForm["Iteration: ", 5200],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654533977040486`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"15bd2258-6e10-465b-830d-5f70fb113a6c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "5400"}],
  SequenceForm["Iteration: ", 5400],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.865453427977049*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"92f5128c-ce54-4a12-934b-f070269b2814"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "5600"}],
  SequenceForm["Iteration: ", 5600],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654534780582237`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"1917a909-c280-4d7e-a431-382048e72d4e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "5800"}],
  SequenceForm["Iteration: ", 5800],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.865453509108223*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"fc269175-53e2-47b8-8119-97f60de0d3a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "6000"}],
  SequenceForm["Iteration: ", 6000],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654535388692226`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"25db4552-aefd-4678-85e9-b1bf11212eb1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "6200"}],
  SequenceForm["Iteration: ", 6200],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654535691922226`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"a2ea81c0-cfec-4387-a8e7-9a57b39512f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "6400"}],
  SequenceForm["Iteration: ", 6400],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.865453601224223*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"84ea75f8-8edd-4876-b66f-2dfd5be52cba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "6600"}],
  SequenceForm["Iteration: ", 6600],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.8654536329722233`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"a4263eb4-81b3-4776-beb9-2d3e6f9b46b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "6800"}],
  SequenceForm["Iteration: ", 6800],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.865453665992223*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"02a043e6-3960-4f4a-bda6-f6e8a8e06ccf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration: \"\>", "\[InvisibleSpace]", "7000"}],
  SequenceForm["Iteration: ", 7000],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8653332852598057`*^9, 3.8653333127307763`*^9}, 
   3.8653335927995024`*^9, 3.865333626075347*^9, {3.8653339662363358`*^9, 
   3.865334034718508*^9}, 3.865334088377462*^9, 3.865334568856423*^9, {
   3.865334674957244*^9, 3.865334688113162*^9}, 3.8653348052257385`*^9, 
   3.865334838783651*^9, 3.865334976138664*^9, 3.865335150530569*^9, 
   3.865335241460253*^9, 3.8653353428996134`*^9, 3.865335952447108*^9, 
   3.865443818309352*^9, 3.865453697436223*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"376a5554-657d-4210-ba35-f5abb84791db"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Sort", " ", "by", " ", "ByteCount"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Length", "[", "AllSolutions", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SortedSolutionsIndex", "=", 
     RowBox[{"Sort", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ByteCount", "[", 
           RowBox[{"AllSolutions", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "AllSolutions", "]"}]}], "}"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BestEqs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"currentrank", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "<=", 
       RowBox[{"Length", "[", "SortedSolutionsIndex", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"index", "=", 
        RowBox[{
         RowBox[{"SortedSolutionsIndex", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BestEqsTry", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"BestEqs", ",", 
          RowBox[{"AllSolutions", "[", 
           RowBox[{"[", "index", "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"MatrixCoeffsBest", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"BestEqsTry", ",", 
            RowBox[{"Grade1Monoms", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "Grade1Monoms", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", "MatrixCoeffsBest", "]"}], ">", 
          "currentrank"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"BestEqs", "=", "BestEqsTry"}], ";", "\[IndentingNewLine]", 
          RowBox[{"currentrank", "++"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", "currentrank", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\n", "BestEqs", "\[IndentingNewLine]", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"MonomialList", "[", 
        RowBox[{"BestEqs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "BestEqs", "]"}]}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ByteCount", "[", "BestEqs", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8653286741179824`*^9, 3.865328700165799*^9}, {
  3.865328796757903*^9, 3.8653287988364697`*^9}, {3.865328896257267*^9, 
  3.8653289146243467`*^9}, {3.8653290010858974`*^9, 3.8653292468804665`*^9}, {
  3.8653292915485935`*^9, 3.8653294184924755`*^9}, {3.8654457182591124`*^9, 
  3.8654457442819147`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"2da67a5b-32db-41e1-97ea-fd316dcae33f"],

Cell[BoxData["2449"], "Output",
 CellChangeTimes->{{3.865329411744935*^9, 3.8653294221150093`*^9}, 
   3.865330731137825*^9, 3.865331763217839*^9, 3.865332348218153*^9, 
   3.865332815550345*^9, 3.86533310213407*^9, 3.8653346051772413`*^9, 
   3.8653347045429134`*^9, 3.865334901104089*^9, 3.8653350618987107`*^9, 
   3.865335214659971*^9, 3.86533530541626*^9, 3.8653354358246965`*^9, 
   3.865336583667595*^9, 3.865444245442134*^9, {3.8654457186310744`*^9, 
   3.8654457492850904`*^9}, 3.8654536976962233`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"c08066cf-a2c3-4309-a010-fe021e590663"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{{3.865329411744935*^9, 3.8653294221150093`*^9}, 
   3.865330731137825*^9, 3.865331763217839*^9, 3.865332348218153*^9, 
   3.865332815550345*^9, 3.86533310213407*^9, 3.8653346051772413`*^9, 
   3.8653347045429134`*^9, 3.865334901104089*^9, 3.8653350618987107`*^9, 
   3.865335214659971*^9, 3.86533530541626*^9, 3.8653354358246965`*^9, 
   3.865336583667595*^9, 3.865444245442134*^9, {3.8654457186310744`*^9, 
   3.8654457492850904`*^9}, 3.8654540129442234`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"f20851dd-ab89-4972-bcf7-39b0f9a097d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["Q1", "2"]}], " ", "Q2"}], "-", 
    FractionBox[
     RowBox[{"Q0", " ", "Q2", " ", "Q3"}], "4"], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q3", "3"]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q3", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "13"}], "-", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q6"}], "+", 
    RowBox[{"Q3", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q6", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q3", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q6", " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q2"}], "+", 
    RowBox[{"Q0", " ", "Q2", " ", "Q3"}], "+", 
    FractionBox[
     RowBox[{"4", " ", "\[ImaginaryI]", " ", "Q1", " ", "Q3", " ", "Q4"}], 
     SqrtBox["7"]], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "112"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", 
       RowBox[{"31", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q6", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q3", " ", "Q7"}], "+", 
    RowBox[{"Q0", " ", "Q1", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q6", " ", "Q9"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["Q1", "2"], " ", "Q2"}], 
     SqrtBox["7"]], "+", 
    FractionBox[
     RowBox[{"4", " ", "\[ImaginaryI]", " ", "Q0", " ", "Q2", " ", "Q3"}], 
     SqrtBox["7"]], "+", 
    FractionBox[
     RowBox[{"4", " ", "\[ImaginaryI]", " ", "Q1", " ", "Q3", " ", "Q4"}], 
     SqrtBox["7"]], "+", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", 
     SuperscriptBox["Q4", "2"]}], "-", 
    RowBox[{"2", " ", "Q0", " ", "Q1", " ", "Q5"}], "+", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["Q2", "2"], " ", "Q5"}], 
     SqrtBox["7"]], "+", 
    RowBox[{
     FractionBox["1", "56"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "35"}], "+", 
       RowBox[{"23", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q3", " ", "Q7"}], "+", 
    RowBox[{"Q0", " ", "Q4", " ", "Q7"}], "-", 
    RowBox[{"2", " ", "Q0", " ", "Q1", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q2"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{"Q1", " ", "Q3", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q5"}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["Q2", "2"], " ", "Q5"}], "2"], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q4", " ", 
     SuperscriptBox["Q5", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q6"}], "+", 
    FractionBox[
     RowBox[{"Q3", " ", "Q5", " ", "Q6"}], "2"], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q6", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "35"}], "-", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q6", " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"77", "-", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q9", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q2"}], "+", 
    RowBox[{"Q0", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q3", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q3", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", "Q4", " ", "Q6"}], "-", 
    RowBox[{"4", " ", "Q3", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q8"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", "Q3", " ", "Q6", " ", "Q8"}], "-", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", "Q3", " ", "Q5", " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q8", " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "20"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q2"}], "+", 
    RowBox[{
     FractionBox["1", "80"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "10"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q3", "3"]}], "-", 
    FractionBox[
     RowBox[{"Q1", " ", "Q3", " ", "Q4"}], "5"], "+", 
    RowBox[{
     FractionBox["1", "40"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "40"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q5"}], "+", 
    RowBox[{"Q2", " ", "Q4", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "10"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "10"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", "Q6", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "40"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "21"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "20"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", "Q4", " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "40"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "-", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", "Q7", " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q2"}], "+", 
    RowBox[{"Q0", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", 
     SuperscriptBox["Q4", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", "Q4", " ", "Q6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q4", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q6", " ", "Q8"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q3", "3"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q3", " ", "Q4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", 
     SuperscriptBox["Q4", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["Q2", "2"], " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"17", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q3", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q4", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"13", "-", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "13"}], "+", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q6", " ", "Q8"}], "+", 
    RowBox[{
     SuperscriptBox["Q0", "2"], " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", "Q4", " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q2"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", 
     SuperscriptBox["Q3", "3"]}], "-", 
    FractionBox[
     RowBox[{"3", " ", "Q1", " ", "Q3", " ", "Q4"}], "2"], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", 
     SuperscriptBox["Q4", "2"]}], "-", 
    RowBox[{"Q0", " ", "Q1", " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q4", " ", 
     SuperscriptBox["Q5", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"53", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q6"}], "+", 
    RowBox[{"Q2", " ", "Q4", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q3", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q4", " ", "Q5", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q6", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q2"}], "+", 
    RowBox[{
     FractionBox["1", "56"], " ", 
     RowBox[{"(", 
      RowBox[{"49", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "56"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "49"}], "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q3", "3"]}], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "-", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q3", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "112"], " ", 
     RowBox[{"(", 
      RowBox[{"35", "+", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", 
     SuperscriptBox["Q4", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "224"], " ", 
     RowBox[{"(", 
      RowBox[{"105", "+", 
       RowBox[{"43", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "112"], " ", 
     RowBox[{"(", 
      RowBox[{"35", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q4", " ", 
     SuperscriptBox["Q5", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{"49", "+", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q3", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q4", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q5", "2"], " ", "Q7"}], "+", 
    RowBox[{"Q2", " ", "Q6", " ", "Q7"}], "+", 
    RowBox[{"Q3", " ", "Q6", " ", "Q8"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", "Q5", " ", "Q7", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q5", " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q8", " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "112"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "-", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q3", "3"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q3", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q5"}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "Q4", " ", 
      SuperscriptBox["Q5", "2"]}], 
     SqrtBox["7"]], "+", 
    RowBox[{
     FractionBox["1", "448"], " ", 
     RowBox[{"(", 
      RowBox[{"287", "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "49"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q6", "2"]}], "+", 
    RowBox[{"Q1", " ", "Q3", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q4", " ", "Q7"}], "+", 
    FractionBox[
     RowBox[{"Q0", " ", 
      SuperscriptBox["Q7", "2"]}], "2"], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q5", " ", "Q7", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "23"}], "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q6", " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", "Q7", " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q8", " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "17"}], "+", 
       RowBox[{"19", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q9", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q2"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q2", " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"159", "-", 
       RowBox[{"35", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"15", "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q6", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"19", "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q3", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", 
     SuperscriptBox["Q7", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q8"}], "+", 
    RowBox[{"Q3", " ", "Q6", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q4", " ", 
     SuperscriptBox["Q8", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q7", " ", 
     SuperscriptBox["Q8", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["Q0", "2"], " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q5", " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "33"}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q6", " ", "Q9"}], "-", 
    RowBox[{"Q3", " ", "Q8", " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "39"}], "+", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q9", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.865329411744935*^9, 3.8653294221150093`*^9}, 
   3.865330731137825*^9, 3.865331763217839*^9, 3.865332348218153*^9, 
   3.865332815550345*^9, 3.86533310213407*^9, 3.8653346051772413`*^9, 
   3.8653347045429134`*^9, 3.865334901104089*^9, 3.8653350618987107`*^9, 
   3.865335214659971*^9, 3.86533530541626*^9, 3.8653354358246965`*^9, 
   3.865336583667595*^9, 3.865444245442134*^9, {3.8654457186310744`*^9, 
   3.8654457492850904`*^9}, 3.865454012962223*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"2c67a0a7-a315-488b-910a-1cb613b7f122"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "10", ",", "10", ",", "12", ",", "12", ",", "12", ",", "12", ",", "13", ",",
    "13", ",", "14", ",", "17", ",", "17", ",", "18"}], "}"}]], "Output",
 CellChangeTimes->{{3.865329411744935*^9, 3.8653294221150093`*^9}, 
   3.865330731137825*^9, 3.865331763217839*^9, 3.865332348218153*^9, 
   3.865332815550345*^9, 3.86533310213407*^9, 3.8653346051772413`*^9, 
   3.8653347045429134`*^9, 3.865334901104089*^9, 3.8653350618987107`*^9, 
   3.865335214659971*^9, 3.86533530541626*^9, 3.8653354358246965`*^9, 
   3.865336583667595*^9, 3.865444245442134*^9, {3.8654457186310744`*^9, 
   3.8654457492850904`*^9}, 3.8654540129722223`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"eeec22db-8d33-4273-9c94-65803bfa5da2"],

Cell[BoxData["65400"], "Output",
 CellChangeTimes->{{3.865329411744935*^9, 3.8653294221150093`*^9}, 
   3.865330731137825*^9, 3.865331763217839*^9, 3.865332348218153*^9, 
   3.865332815550345*^9, 3.86533310213407*^9, 3.8653346051772413`*^9, 
   3.8653347045429134`*^9, 3.865334901104089*^9, 3.8653350618987107`*^9, 
   3.865335214659971*^9, 3.86533530541626*^9, 3.8653354358246965`*^9, 
   3.865336583667595*^9, 3.865444245442134*^9, {3.8654457186310744`*^9, 
   3.8654457492850904`*^9}, 3.865454012974222*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"cc80721d-a603-404a-ba18-b8bdc50659e4"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.865445222835956*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"0e6883f7-1177-4568-be46-0f587e5c0ca8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Let\[CloseCurlyQuote]s start with 3-graded C_7 part i.e. indexes 37-48. 
\
\>", "Subsection",
 CellChangeTimes->{{3.8652479460099974`*^9, 3.8652479773411016`*^9}, {
  3.8653316974876504`*^9, 3.865331702614335*^9}, {3.8654440295534873`*^9, 
  3.8654440297314873`*^9}, {3.865444350771132*^9, 3.865444354438132*^9}, {
  3.865515576685577*^9, 
  3.8655155905139647`*^9}},ExpressionUUID->"214a2a15-7717-4e78-91c1-\
d7eedd744bc1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GradedEqs", "=", 
   RowBox[{"Take", "[", 
    RowBox[{"EqsFPPKeum", ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "48"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<c\>\"", ",", 
        RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "GradedEqs", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GradedMonoms", "=", 
   RowBox[{
    RowBox[{"MonomialList", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"GradedEqs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "GradedEqs", "]"}]}], "}"}]}], "]"}], ",", 
      "Qs"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"MonomialList", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"GradedEqs", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "GradedEqs", "]"}]}], "}"}]}], "]"}], ",", 
        "Qs"}], "]"}], "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Qs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "->", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "Qs", "]"}]}], "}"}]}], "]"}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumGradedMonoms", "=", 
   RowBox[{"Length", "[", "GradedMonoms", "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Each", " ", "column", " ", "represents", " ", "a", " ", 
    RowBox[{"polynomial", ".", " ", "Rows"}], " ", "have", " ", "same", " ", 
    "monomial"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoeffMatrix", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"GradedEqs", ",", 
        RowBox[{"GradedMonoms", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "GradedMonoms", "]"}]}], "}"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GenLinComb", "=", 
   RowBox[{"GradedEqs", ".", "cs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "GradedEqs", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8652479881900434`*^9, 3.8652480306868305`*^9}, {
  3.865248080393138*^9, 3.8652481348745823`*^9}, {3.8652481881161118`*^9, 
  3.8652483459081235`*^9}, {3.865283655505775*^9, 3.865283839716963*^9}, {
  3.865284006601812*^9, 3.865284071968693*^9}, {3.8652841042555947`*^9, 
  3.865284114351591*^9}, {3.8653260675323296`*^9, 3.8653260744868965`*^9}, {
  3.8653317072278795`*^9, 3.8653317867852926`*^9}, {3.865331817880209*^9, 
  3.865331866119646*^9}, {3.8654445915330477`*^9, 3.8654445945608807`*^9}, {
  3.8655075780288377`*^9, 3.865507578402494*^9}, {3.865515594264229*^9, 
  3.865515598201544*^9}, {3.865518340117592*^9, 3.8655183448706837`*^9}, {
  3.8832359240602455`*^9, 
  3.8832359242541137`*^9}},ExpressionUUID->"63482920-bec4-4598-a918-\
e73d30bbb624"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["Q0", "2"], " ", "Q2"}], ",", 
   RowBox[{"Q0", " ", "Q1", " ", "Q4"}], ",", 
   RowBox[{"Q0", " ", "Q1", " ", "Q7"}], ",", 
   RowBox[{"Q0", " ", 
    SuperscriptBox["Q3", "2"]}], ",", 
   RowBox[{"Q0", " ", "Q5", " ", "Q6"}], ",", 
   RowBox[{"Q0", " ", "Q5", " ", "Q9"}], ",", 
   RowBox[{"Q0", " ", "Q6", " ", "Q8"}], ",", 
   RowBox[{"Q0", " ", "Q8", " ", "Q9"}], ",", 
   RowBox[{
    SuperscriptBox["Q1", "2"], " ", "Q3"}], ",", 
   RowBox[{"Q1", " ", "Q2", " ", "Q6"}], ",", 
   RowBox[{"Q1", " ", "Q2", " ", "Q9"}], ",", 
   RowBox[{"Q1", " ", 
    SuperscriptBox["Q5", "2"]}], ",", 
   RowBox[{"Q1", " ", "Q5", " ", "Q8"}], ",", 
   RowBox[{"Q1", " ", 
    SuperscriptBox["Q8", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["Q2", "2"], " ", "Q4"}], ",", 
   RowBox[{
    SuperscriptBox["Q2", "2"], " ", "Q7"}], ",", 
   RowBox[{"Q2", " ", "Q3", " ", "Q5"}], ",", 
   RowBox[{"Q2", " ", "Q3", " ", "Q8"}], ",", 
   RowBox[{"Q3", " ", "Q4", " ", "Q6"}], ",", 
   RowBox[{"Q3", " ", "Q4", " ", "Q9"}], ",", 
   RowBox[{"Q3", " ", "Q6", " ", "Q7"}], ",", 
   RowBox[{"Q3", " ", "Q7", " ", "Q9"}], ",", 
   RowBox[{
    SuperscriptBox["Q4", "2"], " ", "Q5"}], ",", 
   RowBox[{
    SuperscriptBox["Q4", "2"], " ", "Q8"}], ",", 
   RowBox[{"Q4", " ", "Q5", " ", "Q7"}], ",", 
   RowBox[{"Q4", " ", "Q7", " ", "Q8"}], ",", 
   RowBox[{"Q5", " ", 
    SuperscriptBox["Q7", "2"]}], ",", 
   SuperscriptBox["Q6", "3"], ",", 
   RowBox[{
    SuperscriptBox["Q6", "2"], " ", "Q9"}], ",", 
   RowBox[{"Q6", " ", 
    SuperscriptBox["Q9", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["Q7", "2"], " ", "Q8"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.865248308293377*^9, 3.8652483470778203`*^9}, 
   3.865260154190565*^9, 3.865283841273317*^9, {3.8652840580599146`*^9, 
   3.8652840732320404`*^9}, {3.8652841070835953`*^9, 3.8652841150315876`*^9}, 
   3.865326076962578*^9, 3.8653265694217854`*^9, 3.8653268092620564`*^9, 
   3.8653276048341165`*^9, 3.8653297601514206`*^9, 3.865332174169747*^9, 
   3.865332612848273*^9, 3.8653326975592413`*^9, 3.8653358100891504`*^9, 
   3.8654526070930214`*^9, 3.8655077029382563`*^9, 3.865507794946527*^9, 
   3.865515616583593*^9, 3.865516087384387*^9, 3.8655183512521706`*^9, 
   3.865518886414075*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"c8713284-bc81-48b8-807d-92cd689f53c8"],

Cell[BoxData["31"], "Output",
 CellChangeTimes->{{3.865248308293377*^9, 3.8652483470778203`*^9}, 
   3.865260154190565*^9, 3.865283841273317*^9, {3.8652840580599146`*^9, 
   3.8652840732320404`*^9}, {3.8652841070835953`*^9, 3.8652841150315876`*^9}, 
   3.865326076962578*^9, 3.8653265694217854`*^9, 3.8653268092620564`*^9, 
   3.8653276048341165`*^9, 3.8653297601514206`*^9, 3.865332174169747*^9, 
   3.865332612848273*^9, 3.8653326975592413`*^9, 3.8653358100891504`*^9, 
   3.8654526070930214`*^9, 3.8655077029382563`*^9, 3.865507794946527*^9, 
   3.865515616583593*^9, 3.865516087384387*^9, 3.8655183512521706`*^9, 
   3.8655188864170704`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"4602fba1-52c5-4bba-b37a-6c3aea34fb09"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{{3.865248308293377*^9, 3.8652483470778203`*^9}, 
   3.865260154190565*^9, 3.865283841273317*^9, {3.8652840580599146`*^9, 
   3.8652840732320404`*^9}, {3.8652841070835953`*^9, 3.8652841150315876`*^9}, 
   3.865326076962578*^9, 3.8653265694217854`*^9, 3.8653268092620564`*^9, 
   3.8653276048341165`*^9, 3.8653297601514206`*^9, 3.865332174169747*^9, 
   3.865332612848273*^9, 3.8653326975592413`*^9, 3.8653358100891504`*^9, 
   3.8654526070930214`*^9, 3.8655077029382563`*^9, 3.865507794946527*^9, 
   3.865515616583593*^9, 3.865516087384387*^9, 3.8655183512521706`*^9, 
   3.8655188864260707`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"14a5c499-756f-4c5a-9d88-5aadea3e720a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AllSolutions", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DesiredMaxMonoms", "=", "20"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"iteration", "=", "1"}], ",", 
    RowBox[{"iteration", "<=", "1000"}], ",", 
    RowBox[{"iteration", "++"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"iteration", ",", "200"}], "]"}], "==", "0"}], ",", " ", 
       RowBox[{"Print", "[", "iteration", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"RandomToBeOne", "=", 
      RowBox[{"RandomInteger", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "[", "GradedMonoms", "]"}]}], "}"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"IndicesInUse", "=", 
      RowBox[{"{", "RandomToBeOne", "}"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"MatrixCoeffsInUse", "=", 
      RowBox[{"{", 
       RowBox[{"CoeffMatrix", "[", 
        RowBox[{"[", "RandomToBeOne", "]"}], "]"}], "}"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"EquationsToSolve", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"CoeffMatrix", "[", 
          RowBox[{"[", "RandomToBeOne", "]"}], "]"}], ".", "cs"}], " ", "==", 
        " ", "1"}], "}"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"EquationsToSolve", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "False"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<WTF\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "RandomToBeOne", "]"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{"CoeffMatrix", "[", 
           RowBox[{"[", "RandomToBeOne", "]"}], "]"}], ".", "cs"}], "]"}], 
        ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Now", " ", "we", " ", "set", " ", "monomials", " ", "to", " ", 
       "zero"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", " ", 
       RowBox[{
        RowBox[{"MatrixRank", "[", "MatrixCoeffsInUse", "]"}], "<", 
        RowBox[{"Length", "[", "GradedEqs", "]"}]}], ",", " ", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"RandomToBeZero", "=", 
         RowBox[{"RandomChoice", "[", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"Length", "[", "GradedMonoms", "]"}], "]"}], ",", 
            "IndicesInUse"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"IndicesInUse", ",", "RandomToBeZero"}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"TestMatrixCoeffsInUse", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"MatrixCoeffsInUse", ",", 
           RowBox[{"CoeffMatrix", "[", 
            RowBox[{"[", "RandomToBeZero", "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"MatrixRank", "[", "TestMatrixCoeffsInUse", "]"}], ">", 
           RowBox[{"MatrixRank", "[", "MatrixCoeffsInUse", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"EquationsToSolve", ",", " ", 
             RowBox[{"0", "==", 
              RowBox[{
               RowBox[{"CoeffMatrix", "[", 
                RowBox[{"[", "RandomToBeZero", "]"}], "]"}], ".", "cs"}]}]}], 
            "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"MatrixCoeffsInUse", ",", " ", 
             RowBox[{"CoeffMatrix", "[", 
              RowBox[{"[", "RandomToBeZero", "]"}], "]"}]}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"SolutionsC", "=", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"NSolve", "[", 
         RowBox[{"EquationsToSolve", ",", "cs", ",", "50"}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "900"}], ")"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"NewEquation", "=", 
      RowBox[{"Chop", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{"GenLinComb", "/.", 
         RowBox[{"SolutionsC", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"NumMonoms", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"MonomialList", "[", "NewEquation", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"NumMonoms", "<=", "DesiredMaxMonoms"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Generate", " ", "new", " ", "polynomial", " ", "with", " ", 
         RowBox[{"RootApproximant", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"NewEquation", "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RootApproximant", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"NewEquation", ",", 
               RowBox[{"GradedMonoms", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], " ", 
            RowBox[{"GradedMonoms", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "GradedMonoms", "]"}]}], "}"}]}], "]"}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"AllSolutions", ",", "NewEquation"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Iteration: \>\"", ",", " ", 
          RowBox[{"ToString", "[", "iteration", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "NumMonoms", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "NewEquation", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.865248394768257*^9, 3.865248516341273*^9}, {
   3.8652541140799007`*^9, 3.865254396740247*^9}, {3.865254427858147*^9, 
   3.8652545854822397`*^9}, {3.865254663917498*^9, 3.8652549608348427`*^9}, {
   3.8652550061692677`*^9, 3.8652550731279316`*^9}, {3.8652551451181307`*^9, 
   3.8652551454601264`*^9}, {3.865260032164467*^9, 3.8652600367581434`*^9}, 
   3.8652600983657656`*^9, {3.865260214786316*^9, 3.8652602159263167`*^9}, {
   3.8652603448512473`*^9, 3.86526034500731*^9}, {3.8652840896981363`*^9, 
   3.8652840901621294`*^9}, 3.8652841201996555`*^9, {3.8652842650096974`*^9, 
   3.8652843299036603`*^9}, {3.8652846521546326`*^9, 3.865284775104138*^9}, {
   3.8652853522353354`*^9, 3.865285464188054*^9}, {3.865285535638814*^9, 
   3.865285649427453*^9}, 3.8652856985764427`*^9, {3.8652857361710386`*^9, 
   3.8652858665903*^9}, {3.865325508255195*^9, 3.8653255222755466`*^9}, {
   3.865325590245324*^9, 3.865325600732788*^9}, {3.865325673759122*^9, 
   3.865325744508872*^9}, {3.8653258006000013`*^9, 3.865325828603987*^9}, {
   3.8653258660891027`*^9, 3.8653259132671857`*^9}, {3.8653259621016755`*^9, 
   3.865326084604538*^9}, {3.865326283143115*^9, 3.8653265474210567`*^9}, 
   3.8653267000528765`*^9, {3.865326804438919*^9, 3.8653268069354334`*^9}, {
   3.8653268646245165`*^9, 3.8653269254212904`*^9}, {3.8653271455081663`*^9, 
   3.865327145676437*^9}, {3.865327183929243*^9, 3.865327216212927*^9}, {
   3.865327253431243*^9, 3.865327314841159*^9}, {3.865327542957817*^9, 
   3.865327614559006*^9}, {3.8653277384062195`*^9, 3.865327762157054*^9}, {
   3.865327823143298*^9, 3.8653278235558467`*^9}, {3.86532952781658*^9, 
   3.865329555752003*^9}, {3.865329727798744*^9, 3.8653297453995843`*^9}, {
   3.865331535388988*^9, 3.8653315394585524`*^9}, {3.8653315714387093`*^9, 
   3.8653315716433134`*^9}, {3.8653317644048386`*^9, 3.865331848597439*^9}, {
   3.865332159625476*^9, 3.865332159826476*^9}, 3.865332603253805*^9, {
   3.8653326500176563`*^9, 3.8653326501496563`*^9}, {3.8653329037484055`*^9, 
   3.8653329049884057`*^9}, {3.865334419053022*^9, 3.86533441965406*^9}, {
   3.8653348498493557`*^9, 3.8653348576222334`*^9}, {3.8653357943618245`*^9, 
   3.865335804533615*^9}, {3.8654516427343597`*^9, 3.86545164333836*^9}, {
   3.8654522164297714`*^9, 3.865452244011963*^9}, {3.8655076857308507`*^9, 
   3.865507686008665*^9}, {3.8655077890108905`*^9, 3.8655077890748963`*^9}, {
   3.8655183544990945`*^9, 3.8655183547676435`*^9}, {3.8655188809284754`*^9, 
   3.8655188815273595`*^9}, {3.8832359396936164`*^9, 
   3.883235946667432*^9}},ExpressionUUID->"75794d3e-eb8d-40ec-9fcb-\
a62685e62467"],

Cell[CellGroupData[{

Cell[BoxData["200"], "Print",
 CellChangeTimes->{3.8653321761377473`*^9, 3.8653326152422733`*^9, 
  3.865332708631251*^9, 3.8653358173978767`*^9, 3.8654526508150225`*^9, 
  3.865507775186817*^9, 3.865507848354885*^9, 3.865516140881702*^9, 
  3.8655183933027287`*^9, 3.8655189323982277`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"27b034a6-72bb-4859-b5e9-78a94e3f0787"],

Cell[BoxData["400"], "Print",
 CellChangeTimes->{3.8653321761377473`*^9, 3.8653326152422733`*^9, 
  3.865332708631251*^9, 3.8653358173978767`*^9, 3.8654526508150225`*^9, 
  3.865507775186817*^9, 3.865507848354885*^9, 3.865516140881702*^9, 
  3.8655183933027287`*^9, 3.8655189707624645`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"5fdbacc5-7934-400d-8a37-025ad6da0361"],

Cell[BoxData["600"], "Print",
 CellChangeTimes->{3.8653321761377473`*^9, 3.8653326152422733`*^9, 
  3.865332708631251*^9, 3.8653358173978767`*^9, 3.8654526508150225`*^9, 
  3.865507775186817*^9, 3.865507848354885*^9, 3.865516140881702*^9, 
  3.8655183933027287`*^9, 3.865519014993597*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"aabaaf11-6ac3-44dd-a30f-48d5ef172fd1"],

Cell[BoxData["800"], "Print",
 CellChangeTimes->{3.8653321761377473`*^9, 3.8653326152422733`*^9, 
  3.865332708631251*^9, 3.8653358173978767`*^9, 3.8654526508150225`*^9, 
  3.865507775186817*^9, 3.865507848354885*^9, 3.865516140881702*^9, 
  3.8655183933027287`*^9, 3.865519057996659*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"e16131ec-faae-4369-82ee-3f93fbf2d868"],

Cell[BoxData["1000"], "Print",
 CellChangeTimes->{3.8653321761377473`*^9, 3.8653326152422733`*^9, 
  3.865332708631251*^9, 3.8653358173978767`*^9, 3.8654526508150225`*^9, 
  3.865507775186817*^9, 3.865507848354885*^9, 3.865516140881702*^9, 
  3.8655183933027287`*^9, 3.8655191008722844`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"72441044-8b3c-4c91-9a0d-9ec0eede88d1"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.865248394768257*^9, 3.865248516341273*^9}, {
   3.8652541140799007`*^9, 3.865254396740247*^9}, {3.865254427858147*^9, 
   3.8652545854822397`*^9}, {3.865254663917498*^9, 3.8652549608348427`*^9}, {
   3.8652550061692677`*^9, 3.8652550731279316`*^9}, {3.8652551451181307`*^9, 
   3.8652551454601264`*^9}, {3.865260032164467*^9, 3.8652600367581434`*^9}, 
   3.8652600983657656`*^9, {3.865260356601079*^9, 3.8652603568211355`*^9}, {
   3.865326475881017*^9, 3.8653264830383472`*^9}, {3.865326542701312*^9, 
   3.86532654287901*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"20b10065-d0f6-4c6f-8e0f-58c7b7e5a4da"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Sort", " ", "by", " ", "ByteCount"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Length", "[", "AllSolutions", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SortedSolutionsIndex", "=", 
     RowBox[{"Sort", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ByteCount", "[", 
           RowBox[{"AllSolutions", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "AllSolutions", "]"}]}], "}"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BestEqs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"currentrank", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "<=", 
       RowBox[{"Length", "[", "SortedSolutionsIndex", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"index", "=", 
        RowBox[{
         RowBox[{"SortedSolutionsIndex", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BestEqsTry", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"BestEqs", ",", 
          RowBox[{"AllSolutions", "[", 
           RowBox[{"[", "index", "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"MatrixCoeffsBest", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"BestEqsTry", ",", 
            RowBox[{"GradedMonoms", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "GradedMonoms", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", "MatrixCoeffsBest", "]"}], ">", 
          "currentrank"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"BestEqs", "=", "BestEqsTry"}], ";", "\[IndentingNewLine]", 
          RowBox[{"currentrank", "++"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", "currentrank", "\[IndentingNewLine]", "BestEqs", 
   "\[IndentingNewLine]", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"MonomialList", "[", 
        RowBox[{"BestEqs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "BestEqs", "]"}]}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8653286741179824`*^9, 3.865328700165799*^9}, {
  3.865328796757903*^9, 3.8653287988364697`*^9}, {3.865328896257267*^9, 
  3.8653289146243467`*^9}, {3.8653290010858974`*^9, 3.8653292468804665`*^9}, {
  3.8653292915485935`*^9, 3.8653294184924755`*^9}, {3.8653317934350433`*^9, 
  3.8653318233608704`*^9}, {3.865451658647876*^9, 3.8654516784543357`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"493a1e9a-19fb-4c95-94bc-2919cc4675bb"],

Cell[BoxData["1000"], "Output",
 CellChangeTimes->{3.865332493230776*^9, 3.8653328908744755`*^9, 
  3.8653363547328515`*^9, 3.8654542889918337`*^9, 3.8655079770521517`*^9, 
  3.865516321055702*^9, 3.865518550929949*^9, 3.8655191010492268`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"ae3cdb46-2569-4594-b4aa-ba79dbd84472"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{3.865332493230776*^9, 3.8653328908744755`*^9, 
  3.8653363547328515`*^9, 3.8654542889918337`*^9, 3.8655079770521517`*^9, 
  3.865516321055702*^9, 3.865518550929949*^9, 3.8655192366063952`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"b2292f99-60c4-4eaf-82b4-f1745031dc23"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "13"}], "-", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q2"}], "+", 
    RowBox[{
     SuperscriptBox["Q1", "2"], " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", 
     SuperscriptBox["Q3", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q4"}], "+", 
    RowBox[{"Q2", " ", "Q3", " ", "Q5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["Q0", "2"], " ", "Q2"}], "-", 
    FractionBox[
     RowBox[{"Q0", " ", 
      SuperscriptBox["Q3", "2"]}], "2"], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q5", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "35"}], "+", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q5", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "21"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "101"}], "-", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q2"}], "+", 
    RowBox[{
     FractionBox["1", "56"], " ", 
     RowBox[{"(", 
      RowBox[{"63", "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", 
     SuperscriptBox["Q3", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", "Q3", " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{"91", "+", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q4", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "56"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q7"}], "+", 
    RowBox[{
     SuperscriptBox["Q2", "2"], " ", "Q7"}], "+", 
    RowBox[{"Q3", " ", "Q6", " ", "Q7"}], "+", 
    RowBox[{"4", " ", "Q1", " ", "Q2", " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "96"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q2"}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", 
     SuperscriptBox["Q3", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "96"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "17"}], "+", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", "Q3", " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q4", "2"], " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q5", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q6"}], "+", 
    RowBox[{"Q3", " ", "Q4", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "96"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "49"}], "+", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q4", " ", "Q5", " ", "Q7"}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", "Q3", " ", "Q4", " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q2"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", 
     SuperscriptBox["Q3", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", "Q3", " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q5", "2"]}], "+", 
    RowBox[{"Q1", " ", "Q2", " ", "Q6"}], "-", 
    RowBox[{"2", " ", "Q3", " ", "Q4", " ", "Q6"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["Q6", "3"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", "Q0", " ", "Q1", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "21"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q6", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", "Q3", " ", "Q8"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", "Q1", " ", "Q5", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q6", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q6", "2"], " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "39"}], "-", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q2"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"37", "+", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", 
     SuperscriptBox["Q3", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q5", "2"]}], "+", 
    RowBox[{"Q1", " ", "Q2", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "17"}], "-", 
       RowBox[{"19", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "23"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q7"}], "-", 
    FractionBox[
     RowBox[{"Q3", " ", "Q6", " ", "Q7"}], "2"], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", "Q3", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "19"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q5", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q9"}], "-", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", "Q3", " ", "Q4", " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q5", " ", "Q9"}], "-", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", "Q3", " ", "Q7", " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", 
     SuperscriptBox["Q3", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "48"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "15"}], "+", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q4", "2"], " ", "Q5"}], "+", 
    RowBox[{"Q1", " ", 
     SuperscriptBox["Q5", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "23"}], "+", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q4", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "48"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q7"}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", "Q4", " ", "Q5", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q6", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "48"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "35"}], "+", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", "Q3", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "96"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "91"}], "+", 
       RowBox[{"49", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q4", " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "896"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q2"}], "+", 
    RowBox[{
     FractionBox["1", "112"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "25"}], "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", 
     SuperscriptBox["Q3", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "56"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "-", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q4"}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["Q2", "2"], " ", "Q4"}], "7"], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["Q4", "2"], " ", "Q5"}], "7"], "+", 
    RowBox[{
     FractionBox["1", "56"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "13"}], "-", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q4", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "112"], " ", 
     RowBox[{"(", 
      RowBox[{"55", "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "112"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "63"}], "-", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q6", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q6", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q4", " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q7", " ", "Q9"}], "+", 
    RowBox[{"Q0", " ", "Q8", " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "448"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "105"}], "-", 
       RowBox[{"27", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q2"}], "+", 
    RowBox[{
     FractionBox["1", "56"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "49"}], "-", 
       RowBox[{"27", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "224"], " ", 
     RowBox[{"(", 
      RowBox[{"161", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", 
     SuperscriptBox["Q3", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "112"], " ", 
     RowBox[{"(", 
      RowBox[{"63", "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "21"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q5", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q6"}], "+", 
    FractionBox[
     RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q3", " ", "Q4", " ", "Q6"}], 
     SqrtBox["7"]], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "21"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q6", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q5", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q8", "2"]}], "+", 
    RowBox[{"2", " ", "Q1", " ", "Q2", " ", "Q9"}], "+", 
    RowBox[{"Q3", " ", "Q4", " ", "Q9"}], "+", 
    RowBox[{"Q3", " ", "Q7", " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q8", " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "56"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "112"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "-", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", 
     SuperscriptBox["Q3", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "224"], " ", 
     RowBox[{"(", 
      RowBox[{"133", "+", 
       RowBox[{"39", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "112"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "119"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{"14", "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", "Q3", " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q4", "2"], " ", "Q5"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "56"], " ", 
     RowBox[{"(", 
      RowBox[{"35", "-", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q4", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "224"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "77"}], "+", 
       RowBox[{"57", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q4", " ", "Q5", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q6", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", "Q3", " ", "Q8"}], "+", 
    RowBox[{
     SuperscriptBox["Q4", "2"], " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q4", " ", "Q7", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q4", " ", "Q9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "896"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "777"}], "-", 
       RowBox[{"123", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q2"}], "+", 
    RowBox[{
     FractionBox["1", "56"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "49"}], "-", 
       RowBox[{"19", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "224"], " ", 
     RowBox[{"(", 
      RowBox[{"119", "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", 
     SuperscriptBox["Q3", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "56"], " ", 
     RowBox[{"(", 
      RowBox[{"343", "-", 
       RowBox[{"59", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", "Q3", " ", "Q5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", 
     SuperscriptBox["Q5", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "21"}], "-", 
       RowBox[{"19", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q4", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "112"], " ", 
     RowBox[{"(", 
      RowBox[{"511", "+", 
       RowBox[{"29", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "42"}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q6", "3"]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "19"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q7"}], "+", 
    RowBox[{"Q3", " ", "Q6", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q5", " ", "Q8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q4", " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "13"}], "-", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q5", " ", "Q9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "15"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q6", "2"], " ", "Q9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q6", " ", 
     SuperscriptBox["Q9", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "448"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "185"}], "-", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q0", "2"], " ", "Q2"}], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "13"}], "-", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q1", "2"], " ", "Q3"}], "+", 
    RowBox[{
     FractionBox["1", "56"], " ", 
     RowBox[{"(", 
      RowBox[{"53", "-", 
       RowBox[{"33", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q4"}], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q4"}], "-", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "Q2", " ", "Q3", " ", "Q5"}], 
     SqrtBox["7"]], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"45", "-", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q6"}], "+", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "Q3", " ", "Q4", " ", "Q6"}], 
     SqrtBox["7"]], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{"25", "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q5", " ", "Q6"}], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q6", "3"]}], "+", 
    RowBox[{
     FractionBox["1", "112"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "35"}], "-", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q1", " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "56"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", 
       RowBox[{"31", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q2", "2"], " ", "Q7"}], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"35", "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q4", " ", "Q5", " ", "Q7"}], "+", 
    RowBox[{"Q5", " ", 
     SuperscriptBox["Q7", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q2", " ", "Q3", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "56"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "35"}], "-", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q0", " ", "Q6", " ", "Q8"}], "+", 
    RowBox[{"2", " ", "Q4", " ", "Q7", " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["Q7", "2"], " ", "Q8"}], "+", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"14", "-", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q1", " ", "Q2", " ", "Q9"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "Q3", " ", "Q7", " ", "Q9"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.865332493230776*^9, 3.8653328908744755`*^9, 
  3.8653363547328515`*^9, 3.8654542889918337`*^9, 3.8655079770521517`*^9, 
  3.865516321055702*^9, 3.865518550929949*^9, 3.865519236623395*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"ef63a6aa-196c-4e05-9003-948b07b98417"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "7", ",", "10", ",", "12", ",", "13", ",", "14", ",", "15", ",", "15", ",", 
   "15", ",", "15", ",", "16", ",", "16", ",", "19"}], "}"}]], "Output",
 CellChangeTimes->{3.865332493230776*^9, 3.8653328908744755`*^9, 
  3.8653363547328515`*^9, 3.8654542889918337`*^9, 3.8655079770521517`*^9, 
  3.865516321055702*^9, 3.865518550929949*^9, 3.8655192366413984`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"5eb56e8f-0b5f-43a2-9b25-d9ce1bc63469"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "code", " ", "above", " ", "generates", " ", "new"}], 
    ",", " ", 
    RowBox[{
    "random", " ", "polynomials", " ", "that", " ", "generate", " ", "the", 
     " ", "FPP", " ", "each", " ", "time", " ", "it", " ", "is", " ", 
     RowBox[{"run", ".", " ", "We"}], " ", "have", " ", "collected", " ", 
     "the", " ", "equations", " ", "below", " ", "in", " ", "the", " ", 
     "files", " ", "\"\<Beautification 0 ByteCount.txt\>\"", " ", 
     "\"\<Beautification 1 ByteCount.txt\>\"", " ", "and", " ", 
     RowBox[{
     "\"\<Beautification 3 ByteCount.txt\>\"", ".", " ", "Rerunning"}], " ", 
     "the", " ", "program", " ", "will", " ", "require", " ", "writing", " ", 
     "to", " ", "these", " ", "files", " ", "or", " ", "editing", " ", "the", 
     " ", "code", " ", "above", " ", "to", " ", "save", " ", "the", " ", 
     "equations", " ", "to", " ", "Graded0Eqs"}], ",", " ", "Graded1Eqs", ",",
     " ", 
    RowBox[{"Graded3Eqs", "."}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.883236081110181*^9, 
  3.8832361962024355`*^9}},ExpressionUUID->"a0348907-4c81-4cab-a437-\
0103f05af0d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Load", " ", "Beautified", " ", "0"}], "-", 
    RowBox[{"graded", " ", "equations"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fname", "=", "\"\<Beautification 0 ByteCount.txt\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OpenRead", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Graded0Eqs", "=", 
     RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Load", " ", "beautified", " ", "1"}], "-", 
     RowBox[{"graded", " ", "equations"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", "\"\<Beautification 1 ByteCount.txt\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OpenRead", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Graded1Eqs", "=", 
     RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Load", " ", "beautified", " ", "3"}], "-", 
     RowBox[{"graded", " ", "equations"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", "\"\<Beautification 3 ByteCount.txt\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OpenRead", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Graded3Eqs", "=", 
     RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "Graded0Eqs", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "Graded1Eqs", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "Graded3Eqs", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8655071480837097`*^9, 3.865507170334445*^9}, {
  3.8655072984861345`*^9, 3.8655073760459394`*^9}, {3.8655076013907204`*^9, 
  3.8655076153829117`*^9}, {3.8655182382749915`*^9, 3.8655182446916203`*^9}, {
  3.8666405684013424`*^9, 
  3.866640574110332*^9}},ExpressionUUID->"14e11302-99d8-4abb-80e9-\
87e05ee95cbe"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{3.86550761578051*^9, 3.865508485798269*^9, 
  3.865518283071674*^9, 3.8655205612224436`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"8514ec75-e97b-4da3-af97-3f984bc8ff08"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{3.86550761578051*^9, 3.865508485798269*^9, 
  3.865518283071674*^9, 3.8655205612254443`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"103c897b-d2e2-45da-862d-0969fcf17a4f"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{3.86550761578051*^9, 3.865508485798269*^9, 
  3.865518283071674*^9, 3.8655205612274437`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"7bbdbb9d-82d4-475f-8775-649563907cab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Graded4Eqs", "=", 
   RowBox[{"Graded1Eqs", "/.", "C3Aut"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Graded2Eqs", "=", 
    RowBox[{"Graded4Eqs", "/.", "C3Aut"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Graded5Eqs", "=", 
   RowBox[{"Graded3Eqs", "/.", "C3Aut"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Graded6Eqs", "=", 
    RowBox[{"Graded5Eqs", "/.", "C3Aut"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Graded2Eqs", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Graded4Eqs", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Graded5Eqs", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Graded6Eqs", "]"}]}], "Input",
 CellChangeTimes->{{3.865507395971647*^9, 3.8655074442998285`*^9}, 
   3.865507494847334*^9, {3.8655076429957952`*^9, 3.8655076588273783`*^9}, {
   3.8655182523974843`*^9, 3.865518270377948*^9}, {3.865520634385435*^9, 
   3.865520641394553*^9}, {3.8655206811657343`*^9, 3.8655207227034483`*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"2f9b3a05-5e91-4148-95eb-3512fa5d67ce"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.865507660146884*^9, 3.865508485820676*^9, 3.865520561240443*^9, {
   3.865520637912517*^9, 3.865520641744508*^9}, {3.865520687308628*^9, 
   3.865520723772465*^9}},
 CellLabel->
  "Out[166]=",ExpressionUUID->"76a72b39-b107-42b7-8279-d4ff87edee58"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.865507660146884*^9, 3.865508485820676*^9, 3.865520561240443*^9, {
   3.865520637912517*^9, 3.865520641744508*^9}, {3.865520687308628*^9, 
   3.865520723775465*^9}},
 CellLabel->
  "Out[167]=",ExpressionUUID->"1b2652bb-a89a-4f86-a6a6-2edf1630e14b"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.865507660146884*^9, 3.865508485820676*^9, 3.865520561240443*^9, {
   3.865520637912517*^9, 3.865520641744508*^9}, {3.865520687308628*^9, 
   3.865520723777465*^9}},
 CellLabel->
  "Out[168]=",ExpressionUUID->"091f1f84-3e44-40ee-bcc2-2aeb68445ad8"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.865507660146884*^9, 3.865508485820676*^9, 3.865520561240443*^9, {
   3.865520637912517*^9, 3.865520641744508*^9}, {3.865520687308628*^9, 
   3.8655207237794647`*^9}},
 CellLabel->
  "Out[169]=",ExpressionUUID->"d4e39e30-d264-4df9-afd8-5364531627ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"BeautifiedEqsFPP", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
    "Graded0Eqs", ",", "Graded1Eqs", ",", " ", "Graded2Eqs", ",", 
     "Graded3Eqs", ",", "Graded4Eqs", ",", "Graded5Eqs", ",", "Graded6Eqs"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "BeautifiedEqsFPP", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ByteCount", "[", "BeautifiedEqsFPP", "]"}]}], "Input",
 CellChangeTimes->{{3.865507453974718*^9, 3.8655075148874955`*^9}, {
  3.8655076664118223`*^9, 3.8655076695047197`*^9}, {3.865520804109758*^9, 
  3.865520807394158*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"d4007591-a841-4648-a40e-aa46aa4fbff2"],

Cell[BoxData["84"], "Output",
 CellChangeTimes->{
  3.865507516583666*^9, 3.8655076697460976`*^9, 3.8655084858468776`*^9, 
   3.865520561262393*^9, 3.8655206444146147`*^9, {3.8655206887041893`*^9, 
   3.865520725812064*^9}, 3.865520808561874*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"b086c131-2e52-4573-8118-f6f9a6f9e9a5"],

Cell[BoxData["462800"], "Output",
 CellChangeTimes->{
  3.865507516583666*^9, 3.8655076697460976`*^9, 3.8655084858468776`*^9, 
   3.865520561262393*^9, 3.8655206444146147`*^9, {3.8655206887041893`*^9, 
   3.865520725812064*^9}, 3.865520808564872*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"166c8287-50d6-4ddb-bd3c-637f90be09d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Let", "'"}], "s", " ", "also", " ", "store", " ", "it", " ", 
    "in", " ", "magma", " ", "format", " ", "with", " ", "rr", " ", "to", " ",
     "check", " ", "the", " ", "Hilbert", " ", "polynomial"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BeautifiedEqsFPPwithrr", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllMonomials", "=", 
     RowBox[{
      RowBox[{"MonomialList", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"BeautifiedEqsFPP", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "BeautifiedEqsFPP", "]"}]}], "}"}]}], "]"}],
        "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MonomialList", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"BeautifiedEqsFPP", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "BeautifiedEqsFPP", "]"}]}], "}"}]}], 
          "]"}], "]"}], "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Qs", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "->", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "Qs", "]"}]}], "}"}]}], "]"}]}], ")"}]}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"numeq", "=", "1"}], ",", 
      RowBox[{"numeq", "\[LessEqual]", 
       RowBox[{"Length", "[", "BeautifiedEqsFPP", "]"}]}], ",", 
      RowBox[{"numeq", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eq", "=", 
        RowBox[{"Expand", "[", 
         RowBox[{"BeautifiedEqsFPP", "[", 
          RowBox[{"[", "numeq", "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"eqwithrr", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "\[LessEqual]", 
          RowBox[{"Length", "[", "AllMonomials", "]"}]}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"coef", "=", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"eq", ",", 
             RowBox[{"AllMonomials", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"eqwithrr", "+=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Re", "[", "coef", "]"}], "  ", "+", " ", 
              RowBox[{"rr", " ", 
               RowBox[{"Im", "[", 
                RowBox[{"coef", "/", 
                 SqrtBox["7"]}], "]"}]}]}], ")"}], " ", 
            RowBox[{"AllMonomials", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"BeautifiedEqsFPPwithrr", ",", "eqwithrr"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"just", " ", "checking"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"BeautifiedEqsFPPwithrr", "/.", 
       RowBox[{"rr", "\[Rule]", 
        RowBox[{"(", 
         SqrtBox[
          RowBox[{"-", "7"}]], ")"}]}]}], ")"}], "-", "BeautifiedEqsFPP"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8655208131938267`*^9, 3.8655209499289136`*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"10e1ab2e-b59a-473f-8377-7a83624d896d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8655209535604305`*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"aed4fef7-9cc3-48c0-ab55-1cfbd0951161"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Save", " ", "the", " ", "output"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fname", "=", "\"\<BeautifiedFPPwithrr.txt\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", " ", "BeautifiedEqsFPPwithrr"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.865520959309575*^9, 3.8655210183064127`*^9}, 
   3.866640559510338*^9},ExpressionUUID->"00f8b92b-2473-45aa-bffc-\
64e30262f28b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Set", " ", "numerators"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fname", "=", "\"\<BeautifiedFPPwithrr.txt\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OpenRead", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BeautifiedEqsFPPwithrr", "=", 
     RowBox[{"Read", "[", "fname", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.867232965833433*^9, 3.8672330072426195`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"2060af9f-b86f-426f-a3d9-a63326719e7f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"BeautifiedEqsFPPnwithrr", "=", 
   RowBox[{"Numerator", "[", 
    RowBox[{"Factor", "[", "BeautifiedEqsFPPwithrr", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ByteCount", "[", "BeautifiedEqsFPPnwithrr", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", "\"\<BeautifiedFPPwithrrn.txt\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", " ", "BeautifiedEqsFPPnwithrr"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8672330261453743`*^9, 3.8672330347169943`*^9}, {
  3.8672330654016695`*^9, 3.8672330976020637`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"0cccbcb4-a7c1-4321-9d51-54c6df047830"],

Cell[BoxData["256904"], "Output",
 CellChangeTimes->{3.8672330361718645`*^9, 3.8672331024840374`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"7c760b6b-5936-472d-8f4c-b3811d73308e"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.868017573567151*^9, 
  3.86801757578037*^9}},ExpressionUUID->"8695029d-dd83-49fc-843c-\
ac2753bfb32e"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{949, 467},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9045ebff-87a9-407e-bace-4c10b875515d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 184, 3, 98, "Title",ExpressionUUID->"0782c820-457b-45c5-8f06-05c9e7662c7d"],
Cell[CellGroupData[{
Cell[789, 29, 245, 6, 54, "Subsection",ExpressionUUID->"1c54b199-e9ef-4783-8c5c-feb1e57357e0"],
Cell[CellGroupData[{
Cell[1059, 39, 990, 20, 86, "Input",ExpressionUUID->"7bcc9e54-cca3-4673-ad6f-54d89a6f0429"],
Cell[2052, 61, 741, 13, 71, "Output",ExpressionUUID->"8847eb13-b5a3-4828-90c1-bfa360c7cae2"]
}, Open  ]],
Cell[2808, 77, 1654, 29, 48, "Input",ExpressionUUID->"7342c6c7-2ea2-4901-a3a8-2df4e84885a3"],
Cell[4465, 108, 1679, 29, 64, "Input",ExpressionUUID->"e49be633-1d5c-435d-90cc-f091ac732050"],
Cell[6147, 139, 811, 22, 86, "Input",ExpressionUUID->"ddb69dd7-924e-44f7-b6ee-8ad00f73e58c"],
Cell[CellGroupData[{
Cell[6983, 165, 7456, 222, 295, "Input",ExpressionUUID->"feef7b6c-57b7-4c88-9ec7-898116dbbffb"],
Cell[14442, 389, 247, 6, 22, "Print",ExpressionUUID->"8cec6193-6807-445f-8999-d632d94e5c2f"]
}, Open  ]],
Cell[14704, 398, 5843, 149, 371, "Input",ExpressionUUID->"b76b9149-64f1-495e-b6a4-43862e559bc6"],
Cell[CellGroupData[{
Cell[20572, 551, 17046, 389, 1170, "Input",ExpressionUUID->"c5b573a1-5de9-4b95-8161-5e89e703f5ce"],
Cell[CellGroupData[{
Cell[37643, 944, 320, 8, 22, "Print",ExpressionUUID->"251d0a41-6aa7-4042-88b7-176060dfbf6b"],
Cell[37966, 954, 322, 8, 22, "Print",ExpressionUUID->"b9fa096d-37fa-4968-8564-d0c49230e3e6"],
Cell[38291, 964, 322, 8, 22, "Print",ExpressionUUID->"99a879b9-1936-42d8-9076-319e89f376eb"]
}, Open  ]],
Cell[38628, 975, 181, 3, 32, "Output",ExpressionUUID->"9c284ea5-7add-43a2-b79f-2ec50a8a916a"],
Cell[38812, 980, 1191, 36, 52, "Output",ExpressionUUID->"e495cb49-c700-482d-8ad9-f443a838fa0b"]
}, Open  ]],
Cell[40018, 1019, 7893, 225, 498, "Input",ExpressionUUID->"88aaa24a-c5e2-46c7-9e8d-fad564fee757"],
Cell[CellGroupData[{
Cell[47936, 1248, 8285, 240, 474, "Input",ExpressionUUID->"6ab39118-9519-489d-ac22-46c568735570"],
Cell[56224, 1490, 903, 28, 48, "Output",ExpressionUUID->"8388edbc-2ae1-4132-b282-deb6a86c046f"]
}, Open  ]],
Cell[57142, 1521, 1431, 37, 103, "Input",ExpressionUUID->"41a5da9c-7499-4cd2-bbf8-d6d21908863f"],
Cell[58576, 1560, 4691, 112, 276, "Input",ExpressionUUID->"2c7e77aa-b62c-4d6d-a7e2-9f2d062d481e"],
Cell[63270, 1674, 4990, 121, 295, "Input",ExpressionUUID->"f9bb73de-64dc-4ddc-96df-1eb99ceef95a"],
Cell[CellGroupData[{
Cell[68285, 1799, 10911, 228, 333, "Input",ExpressionUUID->"2348ddcb-8a8c-48e6-aa97-959bd4d62224"],
Cell[79199, 2029, 10700, 266, 112, "Output",ExpressionUUID->"28fb2722-f786-4f3f-ae4e-f93c6c278da0"],
Cell[89902, 2297, 13327, 332, 144, "Output",ExpressionUUID->"7ce90fa6-3461-4cfc-b558-6f7caff48ed8"],
Cell[103232, 2631, 14106, 352, 150, "Output",ExpressionUUID->"b4728ddd-b712-49e8-ab80-7f8da88a89fa"]
}, Open  ]],
Cell[117353, 2986, 12012, 301, 980, "Input",ExpressionUUID->"b2ffeb3e-27cd-4a31-b56e-fb1f0242fa1d"]
}, Open  ]],
Cell[129380, 3290, 208, 6, 81, "Subsection",ExpressionUUID->"1a6a8b1c-f2d9-482a-b88e-15ca5f218026"],
Cell[CellGroupData[{
Cell[129613, 3300, 435, 9, 65, "Subsection",ExpressionUUID->"1c303510-3404-4eef-b1ec-7cf1e99ffe8d"],
Cell[CellGroupData[{
Cell[130073, 3313, 3267, 86, 238, "Input",ExpressionUUID->"02d8bce7-3d8b-4cd3-ad8f-9e9c512fbf4a"],
Cell[133343, 3401, 1849, 48, 76, "Output",ExpressionUUID->"6750168a-708f-4ef6-acfe-2e1c760fc07b"],
Cell[135195, 3451, 197, 3, 32, "Output",ExpressionUUID->"4f4529ab-07c6-4e1a-be42-4bc64d445325"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135429, 3459, 9249, 198, 866, "Input",ExpressionUUID->"7dfd3e89-3cc3-4619-be41-0f610afbf31e"],
Cell[CellGroupData[{
Cell[144703, 3661, 225, 5, 22, "Print",ExpressionUUID->"7f691af5-0c0a-49e2-9336-668f41fd7a2f"],
Cell[144931, 3668, 225, 5, 22, "Print",ExpressionUUID->"38872573-7d98-434f-b643-61ddd267bc16"],
Cell[145159, 3675, 225, 5, 22, "Print",ExpressionUUID->"0e4a2f11-1381-47e0-bd14-33d810edbe93"],
Cell[145387, 3682, 225, 5, 22, "Print",ExpressionUUID->"bc9f5164-133f-438a-9448-224ac1d21a44"],
Cell[145615, 3689, 226, 5, 22, "Print",ExpressionUUID->"beca2f0c-eb86-4780-99e8-d0861ad932af"],
Cell[145844, 3696, 224, 5, 22, "Print",ExpressionUUID->"874d59e4-68cc-4f26-ba6e-15ca44a903f3"],
Cell[146071, 3703, 226, 5, 22, "Print",ExpressionUUID->"49902447-7e79-4d53-a59b-09b0eaba624f"],
Cell[146300, 3710, 226, 5, 22, "Print",ExpressionUUID->"e4dd071f-0c03-4c9b-9946-2ce6589fefdf"],
Cell[146529, 3717, 224, 5, 22, "Print",ExpressionUUID->"4c8b2bb6-a367-47b1-aa5c-c626c3002399"],
Cell[146756, 3724, 224, 5, 22, "Print",ExpressionUUID->"c02cc071-70c3-4ee8-bee1-9dd76ff6f35b"],
Cell[146983, 3731, 226, 5, 22, "Print",ExpressionUUID->"fc9b8873-25dd-484c-b03a-ee0665efe1ea"],
Cell[147212, 3738, 226, 5, 22, "Print",ExpressionUUID->"defd9c8b-9700-4372-96e9-fa141af0b50f"],
Cell[147441, 3745, 226, 5, 22, "Print",ExpressionUUID->"098ccff7-44b5-4d8c-a97d-5800c14a3235"],
Cell[147670, 3752, 226, 5, 22, "Print",ExpressionUUID->"589221ac-33bf-4d3d-acaf-64c05acc31bb"],
Cell[147899, 3759, 224, 5, 22, "Print",ExpressionUUID->"4aad3f7e-8850-4e9c-8381-a16f8f66bff3"]
}, Open  ]]
}, Open  ]],
Cell[148150, 3768, 1203, 24, 28, "Input",ExpressionUUID->"a493e56c-7ebb-4425-b411-d39d4ee462a6"],
Cell[CellGroupData[{
Cell[149378, 3796, 6211, 148, 714, "Input",ExpressionUUID->"f891c4e1-6cdd-412e-aa41-48d512c9d150"],
Cell[155592, 3946, 205, 3, 32, "Output",ExpressionUUID->"e6c63695-4c4d-492d-9c74-364804318b46"],
Cell[155800, 3951, 201, 3, 32, "Output",ExpressionUUID->"e7964390-8d67-41a2-847a-229e2dfff61f"],
Cell[156004, 3956, 27138, 820, 1303, "Output",ExpressionUUID->"150e5825-327a-49c2-93cd-bd96909c68cd"],
Cell[183145, 4778, 364, 7, 32, "Output",ExpressionUUID->"7793c7ae-1267-40fd-a236-29c1f3b17bdb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[183558, 4791, 233, 6, 81, "Subsection",ExpressionUUID->"14dda7c8-5e91-4ff4-b024-263fe73f82e6"],
Cell[CellGroupData[{
Cell[183816, 4801, 3121, 84, 238, "Input",ExpressionUUID->"57d39071-e6ae-46aa-9456-07e321182cb1"],
Cell[186940, 4887, 2266, 54, 76, "Output",ExpressionUUID->"e75a01a5-0ff9-48cb-8cbc-21b782766754"],
Cell[189209, 4943, 598, 8, 32, "Output",ExpressionUUID->"5a709b0d-1e8f-4a13-885f-c2e1fc99fad3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189844, 4956, 9817, 209, 904, "Input",ExpressionUUID->"e488fc77-7e9d-4359-af59-a6bb26540fcc"],
Cell[CellGroupData[{
Cell[199686, 5169, 749, 14, 22, "Print",ExpressionUUID->"e6ffd620-4ea4-4754-9dd9-a3cbc698d59b"],
Cell[200438, 5185, 747, 14, 22, "Print",ExpressionUUID->"d2820e6d-aa3d-45cf-974a-9b47c6c95b5e"],
Cell[201188, 5201, 747, 14, 22, "Print",ExpressionUUID->"3486d3e0-dd81-45cc-9d81-9164f9b8fcfc"],
Cell[201938, 5217, 749, 14, 22, "Print",ExpressionUUID->"e851a9c6-7ae7-4a9b-a282-3a62f3a0b156"],
Cell[202690, 5233, 751, 14, 22, "Print",ExpressionUUID->"89459c98-68c0-4474-a723-730be5c61c0a"],
Cell[203444, 5249, 751, 14, 22, "Print",ExpressionUUID->"12151ff0-8eb9-4f13-b4fe-d093b6e28627"],
Cell[204198, 5265, 749, 14, 22, "Print",ExpressionUUID->"35fa343e-2c6b-4f35-8c99-f7e748b16dc9"],
Cell[204950, 5281, 749, 14, 22, "Print",ExpressionUUID->"216ecf61-f967-4a16-bcc6-378739e18540"],
Cell[205702, 5297, 751, 14, 22, "Print",ExpressionUUID->"a994ab50-a5b6-4cd1-941f-12ac9a7508ac"],
Cell[206456, 5313, 751, 14, 22, "Print",ExpressionUUID->"1384a04b-8b80-46f9-8872-ecc3e2507322"],
Cell[207210, 5329, 749, 14, 22, "Print",ExpressionUUID->"bdcb175e-7a6d-4165-89bf-f651710ab178"],
Cell[207962, 5345, 751, 14, 22, "Print",ExpressionUUID->"bb532d26-eeb8-48d9-af26-bd00c6a223d0"],
Cell[208716, 5361, 751, 14, 22, "Print",ExpressionUUID->"b9b1c10d-94e4-403e-84af-b8464fa44095"],
Cell[209470, 5377, 748, 14, 22, "Print",ExpressionUUID->"a8e3b5b3-509e-4e72-9869-754870e3df0d"],
Cell[210221, 5393, 751, 14, 22, "Print",ExpressionUUID->"7017f53b-4dd1-46ef-a95f-2347fe299aab"],
Cell[210975, 5409, 751, 14, 22, "Print",ExpressionUUID->"2ad82170-1d93-42f7-a5f7-fd64cfe4dd80"],
Cell[211729, 5425, 751, 14, 22, "Print",ExpressionUUID->"21970670-5b9d-4ceb-8d2b-c62449897f7f"],
Cell[212483, 5441, 751, 14, 22, "Print",ExpressionUUID->"75bbecd4-2ae4-4f26-b012-c24a816ad80e"],
Cell[213237, 5457, 749, 14, 22, "Print",ExpressionUUID->"0c7ef13e-339e-430a-ac87-4d0aa6343de4"],
Cell[213989, 5473, 751, 14, 22, "Print",ExpressionUUID->"e4c4bc3f-29e0-4220-9a1b-d471260491b2"],
Cell[214743, 5489, 751, 14, 22, "Print",ExpressionUUID->"a66c1d42-3ef6-4ab7-8871-6af8566758ec"],
Cell[215497, 5505, 749, 14, 22, "Print",ExpressionUUID->"466b5213-bf06-4d5e-8700-959d99a15906"],
Cell[216249, 5521, 751, 14, 22, "Print",ExpressionUUID->"aebc03ba-cebe-40ee-a370-de76da7192bb"],
Cell[217003, 5537, 749, 14, 22, "Print",ExpressionUUID->"d15e24f5-164e-4b07-a00f-e071cc6749b4"],
Cell[217755, 5553, 748, 14, 22, "Print",ExpressionUUID->"85526e70-26b5-45c4-9e15-496ceb9b26b6"],
Cell[218506, 5569, 751, 14, 22, "Print",ExpressionUUID->"15bd2258-6e10-465b-830d-5f70fb113a6c"],
Cell[219260, 5585, 749, 14, 22, "Print",ExpressionUUID->"92f5128c-ce54-4a12-934b-f070269b2814"],
Cell[220012, 5601, 751, 14, 22, "Print",ExpressionUUID->"1917a909-c280-4d7e-a431-382048e72d4e"],
Cell[220766, 5617, 749, 14, 22, "Print",ExpressionUUID->"fc269175-53e2-47b8-8119-97f60de0d3a8"],
Cell[221518, 5633, 751, 14, 22, "Print",ExpressionUUID->"25db4552-aefd-4678-85e9-b1bf11212eb1"],
Cell[222272, 5649, 751, 14, 22, "Print",ExpressionUUID->"a2ea81c0-cfec-4387-a8e7-9a57b39512f6"],
Cell[223026, 5665, 749, 14, 22, "Print",ExpressionUUID->"84ea75f8-8edd-4876-b66f-2dfd5be52cba"],
Cell[223778, 5681, 751, 14, 22, "Print",ExpressionUUID->"a4263eb4-81b3-4776-beb9-2d3e6f9b46b0"],
Cell[224532, 5697, 749, 14, 22, "Print",ExpressionUUID->"02a043e6-3960-4f4a-bda6-f6e8a8e06ccf"],
Cell[225284, 5713, 749, 14, 22, "Print",ExpressionUUID->"376a5554-657d-4210-ba35-f5abb84791db"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[226082, 5733, 3453, 84, 390, "Input",ExpressionUUID->"2da67a5b-32db-41e1-97ea-fd316dcae33f"],
Cell[229538, 5819, 590, 8, 32, "Output",ExpressionUUID->"c08066cf-a2c3-4309-a010-fe021e590663"],
Cell[230131, 5829, 588, 8, 32, "Output",ExpressionUUID->"f20851dd-ab89-4972-bcf7-39b0f9a097d9"],
Cell[230722, 5839, 30935, 927, 1332, "Output",ExpressionUUID->"2c67a0a7-a315-488b-910a-1cb613b7f122"],
Cell[261660, 6768, 751, 12, 32, "Output",ExpressionUUID->"eeec22db-8d33-4273-9c94-65803bfa5da2"],
Cell[262414, 6782, 589, 8, 32, "Output",ExpressionUUID->"cc80721d-a603-404a-ba18-b8bdc50659e4"]
}, Open  ]],
Cell[263018, 6793, 148, 2, 28, "Input",ExpressionUUID->"0e6883f7-1177-4568-be46-0f587e5c0ca8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263203, 6800, 434, 9, 81, "Subsection",ExpressionUUID->"214a2a15-7717-4e78-91c1-d7eedd744bc1"],
Cell[CellGroupData[{
Cell[263662, 6813, 3515, 90, 257, "Input",ExpressionUUID->"63482920-bec4-4598-a918-e73d30bbb624"],
Cell[267180, 6905, 2387, 56, 76, "Output",ExpressionUUID->"c8713284-bc81-48b8-807d-92cd689f53c8"],
Cell[269570, 6963, 724, 10, 32, "Output",ExpressionUUID->"4602fba1-52c5-4bba-b37a-6c3aea34fb09"],
Cell[270297, 6975, 724, 10, 32, "Output",ExpressionUUID->"14a5c499-756f-4c5a-9d88-5aadea3e720a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271058, 6990, 9353, 199, 866, "Input",ExpressionUUID->"75794d3e-eb8d-40ec-9fcb-a62685e62467"],
Cell[CellGroupData[{
Cell[280436, 7193, 395, 7, 22, "Print",ExpressionUUID->"27b034a6-72bb-4859-b5e9-78a94e3f0787"],
Cell[280834, 7202, 395, 7, 22, "Print",ExpressionUUID->"5fdbacc5-7934-400d-8a37-025ad6da0361"],
Cell[281232, 7211, 393, 7, 22, "Print",ExpressionUUID->"aabaaf11-6ac3-44dd-a30f-48d5ef172fd1"],
Cell[281628, 7220, 393, 7, 22, "Print",ExpressionUUID->"e16131ec-faae-4369-82ee-3f93fbf2d868"],
Cell[282024, 7229, 396, 7, 22, "Print",ExpressionUUID->"72441044-8b3c-4c91-9a0d-9ec0eede88d1"]
}, Open  ]]
}, Open  ]],
Cell[282447, 7240, 656, 9, 28, "Input",ExpressionUUID->"20b10065-d0f6-4c6f-8e0f-58c7b7e5a4da"],
Cell[CellGroupData[{
Cell[283128, 7253, 3424, 83, 352, "Input",ExpressionUUID->"493a1e9a-19fb-4c95-94bc-2919cc4675bb"],
Cell[286555, 7338, 322, 4, 32, "Output",ExpressionUUID->"ae3cdb46-2569-4594-b4aa-ba79dbd84472"],
Cell[286880, 7344, 320, 4, 32, "Output",ExpressionUUID->"b2292f99-60c4-4eaf-82b4-f1745031dc23"],
Cell[287203, 7350, 33342, 996, 1473, "Output",ExpressionUUID->"ef63a6aa-196c-4e05-9003-948b07b98417"],
Cell[320548, 8348, 482, 8, 32, "Output",ExpressionUUID->"5eb56e8f-0b5f-43a2-9b25-d9ce1bc63469"]
}, Open  ]],
Cell[321045, 8359, 1212, 23, 143, "Input",ExpressionUUID->"a0348907-4c81-4cab-a437-0103f05af0d7"],
Cell[CellGroupData[{
Cell[322282, 8386, 2401, 57, 428, "Input",ExpressionUUID->"14e11302-99d8-4abb-80e9-87e05ee95cbe"],
Cell[324686, 8445, 220, 3, 32, "Output",ExpressionUUID->"8514ec75-e97b-4da3-af97-3f984bc8ff08"],
Cell[324909, 8450, 224, 4, 32, "Output",ExpressionUUID->"103c897b-d2e2-45da-862d-0969fcf17a4f"],
Cell[325136, 8456, 224, 4, 32, "Output",ExpressionUUID->"7bbdbb9d-82d4-475f-8775-649563907cab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325397, 8465, 1198, 26, 200, "Input",ExpressionUUID->"2f9b3a05-5e91-4148-95eb-3512fa5d67ce"],
Cell[326598, 8493, 301, 6, 32, "Output",ExpressionUUID->"76a72b39-b107-42b7-8279-d4ff87edee58"],
Cell[326902, 8501, 301, 6, 32, "Output",ExpressionUUID->"1b2652bb-a89a-4f86-a6a6-2edf1630e14b"],
Cell[327206, 8509, 301, 6, 32, "Output",ExpressionUUID->"091f1f84-3e44-40ee-bcc2-2aeb68445ad8"],
Cell[327510, 8517, 303, 6, 32, "Output",ExpressionUUID->"d4e39e30-d264-4df9-afd8-5364531627ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327850, 8528, 681, 14, 67, "Input",ExpressionUUID->"d4007591-a841-4648-a40e-aa46aa4fbff2"],
Cell[328534, 8544, 329, 6, 32, "Output",ExpressionUUID->"b086c131-2e52-4573-8118-f6f9a6f9e9a5"],
Cell[328866, 8552, 333, 6, 32, "Output",ExpressionUUID->"166c8287-50d6-4ddb-bd3c-637f90be09d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329236, 8563, 3811, 99, 365, "Input",ExpressionUUID->"10e1ab2e-b59a-473f-8377-7a83624d896d"],
Cell[333050, 8664, 1067, 17, 52, "Output",ExpressionUUID->"aed4fef7-9cc3-48c0-ab55-1cfbd0951161"]
}, Open  ]],
Cell[334132, 8684, 697, 18, 105, "Input",ExpressionUUID->"00f8b92b-2473-45aa-bffc-64e30262f28b"],
Cell[334832, 8704, 672, 16, 105, "Input",ExpressionUUID->"2060af9f-b86f-426f-a3d9-a63326719e7f"],
Cell[CellGroupData[{
Cell[335529, 8724, 919, 22, 143, "Input",ExpressionUUID->"0cccbcb4-a7c1-4321-9d51-54c6df047830"],
Cell[336451, 8748, 179, 2, 32, "Output",ExpressionUUID->"7c760b6b-5936-472d-8f4c-b3811d73308e"]
}, Open  ]],
Cell[336645, 8753, 151, 3, 28, "Input",ExpressionUUID->"8695029d-dd83-49fc-843c-ac2753bfb32e"]
}, Open  ]]
}, Open  ]]
}
]
*)


